Starting Movement Detection of Cyclists Using Smart Devices

In near future, vulnerable road users (VRUs) such as cyclists and pedestrians will be equipped with smart devices and wearables which are capable to communicate with intelligent vehicles and other traffic participants. Road users are then able to cooperate on different levels, such as in cooperative intention detection for advanced VRU protection. Smart devices can be used to detect intentions, e.g., an occluded cyclist intending to cross the road, to warn vehicles of VRUs, and prevent potential collisions. This article presents a human activity recognition approach to detect the starting movement of cyclists wearing smart devices. We propose a novel two-stage feature selection procedure using a score specialized for robust starting detection reducing the false positive detections and leading to understandable and interpretable features. The detection is modelled as a classification problem and realized by means of a machine learning classifier. We introduce an auxiliary class, that models starting movements and allows to integrate early movement indicators, i.e., body part movements indicating future behaviour. In this way we improve the robustness and reduce the detection time of the classifier. Our empirical studies with real-world data originating from experiments which involve 49 test subjects and consists of 84 starting motions show that we are able to detect the starting movements early. Our approach reaches an F1-score of 67 % within 0.33 s after the first movement of the bicycle wheel. Investigations concerning the device wearing location show that for devices worn in the trouser pocket the detector has less false detections and detects starting movements faster on average. We found that we can further improve the results when we train distinct classifiers for different wearing locations.

==> images/create_scene_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import utils.visualization.latexify as lt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "scene_name = 'pred_dv1_121'\n",
    "scene_path = 'data/' + scene_name + '.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(scene_path, parse_dates=['Timestamp'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "ts = df.loc[:, ['Timestamp', 'start_pred', 'start', '0.0', '1.0', '2.0']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "diff_value = 20000000\n",
    "if len(np.where(diff_value < np.diff(ts.Timestamp).astype(np.float))[0]):\n",
    "    diff_idx = np.where(diff_value < np.diff(ts.Timestamp).astype(np.float))[0][0]\n",
    "    loc_ts = ts.iloc[:diff_idx]\n",
    "else:\n",
    "    loc_ts = ts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# set starting point to \n",
    "first_moving_idx = loc_ts.loc[ts.loc[:, 'start'] == 1.0].iloc[0].loc['Timestamp']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Maarten\\Anaconda3\\lib\\site-packages\\pandas\\core\\generic.py:3110: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n",
      "  self[name] = value\n"
     ]
    }
   ],
   "source": [
    "new_ts = loc_ts\n",
    "new_ts.Timestamp = ts.Timestamp - first_moving_idx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "first_starting_idx = new_ts.loc[new_ts.loc[:, 'start'] == 0.5].iloc[0].loc['Timestamp']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "loc_timestamp = new_ts.Timestamp.values.astype(np.float) / 1000000000.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Maarten\\Anaconda3\\lib\\site-packages\\matplotlib\\__init__.py:913: UserWarning: text.fontsize is deprecated and replaced with font.size; please use the latter.\n",
      "  warnings.warn(self.msg_depr % (key, alt_key))\n"
     ]
    }
   ],
   "source": [
    "lt.latexify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "window.mpl = {};\n",
       "\n",
       "\n",
       "mpl.get_websocket_type = function() {\n",
       "    if (typeof(WebSocket) !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof(MozWebSocket) !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert('Your browser does not have WebSocket support.' +\n",
       "              'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "              'Firefox 4 and 5 are also supported but you ' +\n",
       "              'have to enable WebSockets in about:config.');\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure = function(figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = (this.ws.binaryType != undefined);\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById(\"mpl-warnings\");\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent = (\n",
       "                \"This browser does not support binary websocket messages. \" +\n",
       "                    \"Performance may be slow.\");\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = $('<div/>');\n",
       "    this._root_extra_style(this.root)\n",
       "    this.root.attr('style', 'display: inline-block');\n",
       "\n",
       "    $(parent_element).append(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen =  function () {\n",
       "            fig.send_message(\"supports_binary\", {value: fig.supports_binary});\n",
       "            fig.send_message(\"send_image_mode\", {});\n",
       "            if (mpl.ratio != 1) {\n",
       "                fig.send_message(\"set_dpi_ratio\", {'dpi_ratio': mpl.ratio});\n",
       "            }\n",
       "            fig.send_message(\"refresh\", {});\n",
       "        }\n",
       "\n",
       "    this.imageObj.onload = function() {\n",
       "            if (fig.image_mode == 'full') {\n",
       "                // Full images could contain transparency (where diff images\n",
       "                // almost always do), so we need to clear the canvas so that\n",
       "                // there is no ghosting.\n",
       "                fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "            }\n",
       "            fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "        };\n",
       "\n",
       "    this.imageObj.onunload = function() {\n",
       "        this.ws.close();\n",
       "    }\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_header = function() {\n",
       "    var titlebar = $(\n",
       "        '<div class=\"ui-dialog-titlebar ui-widget-header ui-corner-all ' +\n",
       "        'ui-helper-clearfix\"/>');\n",
       "    var titletext = $(\n",
       "        '<div class=\"ui-dialog-title\" style=\"width: 100%; ' +\n",
       "        'text-align: center; padding: 3px;\"/>');\n",
       "    titlebar.append(titletext)\n",
       "    this.root.append(titlebar);\n",
       "    this.header = titletext[0];\n",
       "}\n",
       "\n",
       "\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(canvas_div) {\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = $('<div/>');\n",
       "\n",
       "    canvas_div.attr('style', 'position: relative; clear: both; outline: 0');\n",
       "\n",
       "    function canvas_keyboard_event(event) {\n",
       "        return fig.key_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    canvas_div.keydown('key_press', canvas_keyboard_event);\n",
       "    canvas_div.keyup('key_release', canvas_keyboard_event);\n",
       "    this.canvas_div = canvas_div\n",
       "    this._canvas_extra_style(canvas_div)\n",
       "    this.root.append(canvas_div);\n",
       "\n",
       "    var canvas = $('<canvas/>');\n",
       "    canvas.addClass('mpl-canvas');\n",
       "    canvas.attr('style', \"left: 0; top: 0; z-index: 0; outline: 0\")\n",
       "\n",
       "    this.canvas = canvas[0];\n",
       "    this.context = canvas[0].getContext(\"2d\");\n",
       "\n",
       "    var backingStore = this.context.backingStorePixelRatio ||\n",
       "\tthis.context.webkitBackingStorePixelRatio ||\n",
       "\tthis.context.mozBackingStorePixelRatio ||\n",
       "\tthis.context.msBackingStorePixelRatio ||\n",
       "\tthis.context.oBackingStorePixelRatio ||\n",
       "\tthis.context.backingStorePixelRatio || 1;\n",
       "\n",
       "    mpl.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband = $('<canvas/>');\n",
       "    rubberband.attr('style', \"position: absolute; left: 0; top: 0; z-index: 1;\")\n",
       "\n",
       "    var pass_mouse_events = true;\n",
       "\n",
       "    canvas_div.resizable({\n",
       "        start: function(event, ui) {\n",
       "            pass_mouse_events = false;\n",
       "        },\n",
       "        resize: function(event, ui) {\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "        stop: function(event, ui) {\n",
       "            pass_mouse_events = true;\n",
       "            fig.request_resize(ui.size.width, ui.size.height);\n",
       "        },\n",
       "    });\n",
       "\n",
       "    function mouse_event_fn(event) {\n",
       "        if (pass_mouse_events)\n",
       "            return fig.mouse_event(event, event['data']);\n",
       "    }\n",
       "\n",
       "    rubberband.mousedown('button_press', mouse_event_fn);\n",
       "    rubberband.mouseup('button_release', mouse_event_fn);\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband.mousemove('motion_notify', mouse_event_fn);\n",
       "\n",
       "    rubberband.mouseenter('figure_enter', mouse_event_fn);\n",
       "    rubberband.mouseleave('figure_leave', mouse_event_fn);\n",
       "\n",
       "    canvas_div.on(\"wheel\", function (event) {\n",
       "        event = event.originalEvent;\n",
       "        event['data'] = 'scroll'\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        mouse_event_fn(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.append(canvas);\n",
       "    canvas_div.append(rubberband);\n",
       "\n",
       "    this.rubberband = rubberband;\n",
       "    this.rubberband_canvas = rubberband[0];\n",
       "    this.rubberband_context = rubberband[0].getContext(\"2d\");\n",
       "    this.rubberband_context.strokeStyle = \"#000000\";\n",
       "\n",
       "    this._resize_canvas = function(width, height) {\n",
       "        // Keep the size of the canvas, canvas container, and rubber band\n",
       "        // canvas in synch.\n",
       "        canvas_div.css('width', width)\n",
       "        canvas_div.css('height', height)\n",
       "\n",
       "        canvas.attr('width', width * mpl.ratio);\n",
       "        canvas.attr('height', height * mpl.ratio);\n",
       "        canvas.attr('style', 'width: ' + width + 'px; height: ' + height + 'px;');\n",
       "\n",
       "        rubberband.attr('width', width);\n",
       "        rubberband.attr('height', height);\n",
       "    }\n",
       "\n",
       "    // Set the figure to an initial 600x600px, this will subsequently be updated\n",
       "    // upon first draw.\n",
       "    this._resize_canvas(600, 600);\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    $(this.rubberband_canvas).bind(\"contextmenu\",function(e){\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus () {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            // put a spacer in here.\n",
       "            continue;\n",
       "        }\n",
       "        var button = $('<button/>');\n",
       "        button.addClass('ui-button ui-widget ui-state-default ui-corner-all ' +\n",
       "                        'ui-button-icon-only');\n",
       "        button.attr('role', 'button');\n",
       "        button.attr('aria-disabled', 'false');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "\n",
       "        var icon_img = $('<span/>');\n",
       "        icon_img.addClass('ui-button-icon-primary ui-icon');\n",
       "        icon_img.addClass(image);\n",
       "        icon_img.addClass('ui-corner-all');\n",
       "\n",
       "        var tooltip_span = $('<span/>');\n",
       "        tooltip_span.addClass('ui-button-text');\n",
       "        tooltip_span.html(tooltip);\n",
       "\n",
       "        button.append(icon_img);\n",
       "        button.append(tooltip_span);\n",
       "\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    var fmt_picker_span = $('<span/>');\n",
       "\n",
       "    var fmt_picker = $('<select/>');\n",
       "    fmt_picker.addClass('mpl-toolbar-option ui-widget ui-widget-content');\n",
       "    fmt_picker_span.append(fmt_picker);\n",
       "    nav_element.append(fmt_picker_span);\n",
       "    this.format_dropdown = fmt_picker[0];\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = $(\n",
       "            '<option/>', {selected: fmt === mpl.default_extension}).html(fmt);\n",
       "        fmt_picker.append(option)\n",
       "    }\n",
       "\n",
       "    // Add hover states to the ui-buttons\n",
       "    $( \".ui-button\" ).hover(\n",
       "        function() { $(this).addClass(\"ui-state-hover\");},\n",
       "        function() { $(this).removeClass(\"ui-state-hover\");}\n",
       "    );\n",
       "\n",
       "    var status_bar = $('<span class=\"mpl-message\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.request_resize = function(x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', {'width': x_pixels, 'height': y_pixels});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_message = function(type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function() {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({type: \"draw\", figure_id: this.id}));\n",
       "    }\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function(fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] != fig.canvas.width || size[1] != fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1]);\n",
       "        fig.send_message(\"refresh\", {});\n",
       "    };\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function(fig, msg) {\n",
       "    var x0 = msg['x0'] / mpl.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / mpl.ratio;\n",
       "    var x1 = msg['x1'] / mpl.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / mpl.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0, 0, fig.canvas.width, fig.canvas.height);\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function(fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function(fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch(cursor)\n",
       "    {\n",
       "    case 0:\n",
       "        cursor = 'pointer';\n",
       "        break;\n",
       "    case 1:\n",
       "        cursor = 'default';\n",
       "        break;\n",
       "    case 2:\n",
       "        cursor = 'crosshair';\n",
       "        break;\n",
       "    case 3:\n",
       "        cursor = 'move';\n",
       "        break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_message = function(fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function(fig, msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function(fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message(\"ack\", {});\n",
       "}\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function(fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = \"image/png\";\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src);\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data);\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "        else if (typeof evt.data === 'string' && evt.data.slice(0, 21) == \"data:image/png;base64\") {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig[\"handle_\" + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\"No handler for the '\" + msg_type + \"' message type: \", msg);\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\"Exception inside the 'handler_\" + msg_type + \"' callback:\", e, e.stack, msg);\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "}\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function(e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e)\n",
       "        e = window.event;\n",
       "    if (e.target)\n",
       "        targ = e.target;\n",
       "    else if (e.srcElement)\n",
       "        targ = e.srcElement;\n",
       "    if (targ.nodeType == 3) // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "\n",
       "    // jQuery normalizes the pageX and pageY\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    // offset() returns the position of the element relative to the document\n",
       "    var x = e.pageX - $(targ).offset().left;\n",
       "    var y = e.pageY - $(targ).offset().top;\n",
       "\n",
       "    return {\"x\": x, \"y\": y};\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys (original) {\n",
       "  return Object.keys(original).reduce(function (obj, key) {\n",
       "    if (typeof original[key] !== 'object')\n",
       "        obj[key] = original[key]\n",
       "    return obj;\n",
       "  }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function(event, name) {\n",
       "    var canvas_pos = mpl.findpos(event)\n",
       "\n",
       "    if (name === 'button_press')\n",
       "    {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * mpl.ratio;\n",
       "    var y = canvas_pos.y * mpl.ratio;\n",
       "\n",
       "    this.send_message(name, {x: x, y: y, button: event.button,\n",
       "                             step: event.step,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.key_event = function(event, name) {\n",
       "\n",
       "    // Prevent repeat events\n",
       "    if (name == 'key_press')\n",
       "    {\n",
       "        if (event.which === this._key)\n",
       "            return;\n",
       "        else\n",
       "            this._key = event.which;\n",
       "    }\n",
       "    if (name == 'key_release')\n",
       "        this._key = null;\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which != 17)\n",
       "        value += \"ctrl+\";\n",
       "    if (event.altKey && event.which != 18)\n",
       "        value += \"alt+\";\n",
       "    if (event.shiftKey && event.which != 16)\n",
       "        value += \"shift+\";\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, {key: value,\n",
       "                             guiEvent: simpleKeys(event)});\n",
       "    return false;\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function(name) {\n",
       "    if (name == 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message(\"toolbar_button\", {name: name});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function(tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to  previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Pan axes with left mouse, zoom with right\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";var comm_websocket_adapter = function(comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function() {\n",
       "        comm.close()\n",
       "    };\n",
       "    ws.send = function(m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function(msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overriden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data'])\n",
       "    });\n",
       "    return ws;\n",
       "}\n",
       "\n",
       "mpl.mpl_figure_comm = function(comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = $(\"#\" + id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm)\n",
       "\n",
       "    function ondownload(figure, format) {\n",
       "        window.open(figure.imageObj.src);\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy,\n",
       "                           ondownload,\n",
       "                           element.get(0));\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element.get(0);\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error(\"Failed to find cell for figure\", id, fig);\n",
       "        return;\n",
       "    }\n",
       "\n",
       "    var output_index = fig.cell_info[2]\n",
       "    var cell = fig.cell_info[0];\n",
       "\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function(fig, msg) {\n",
       "    var width = fig.canvas.width/mpl.ratio\n",
       "    fig.root.unbind('remove')\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable()\n",
       "    $(fig.parent_element).html('<img src=\"' + dataURL + '\" width=\"' + width + '\">');\n",
       "    fig.close_ws(fig, msg);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.close_ws = function(fig, msg){\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function(remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width/mpl.ratio\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] = '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function() {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message(\"ack\", {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () { fig.push_to_output() }, 1000);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function() {\n",
       "    var fig = this;\n",
       "\n",
       "    var nav_element = $('<div/>')\n",
       "    nav_element.attr('style', 'width: 100%');\n",
       "    this.root.append(nav_element);\n",
       "\n",
       "    // Define a callback function for later on.\n",
       "    function toolbar_event(event) {\n",
       "        return fig.toolbar_button_onclick(event['data']);\n",
       "    }\n",
       "    function toolbar_mouse_event(event) {\n",
       "        return fig.toolbar_button_onmouseover(event['data']);\n",
       "    }\n",
       "\n",
       "    for(var toolbar_ind in mpl.toolbar_items){\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) { continue; };\n",
       "\n",
       "        var button = $('<button class=\"btn btn-default\" href=\"#\" title=\"' + name + '\"><i class=\"fa ' + image + ' fa-lg\"></i></button>');\n",
       "        button.click(method_name, toolbar_event);\n",
       "        button.mouseover(tooltip, toolbar_mouse_event);\n",
       "        nav_element.append(button);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = $('<span class=\"mpl-message\" style=\"text-align:right; float: right;\"/>');\n",
       "    nav_element.append(status_bar);\n",
       "    this.message = status_bar[0];\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = $('<div class=\"btn-group inline pull-right\"></div>');\n",
       "    var button = $('<button class=\"btn btn-mini btn-primary\" href=\"#\" title=\"Stop Interaction\"><i class=\"fa fa-power-off icon-remove icon-large\"></i></button>');\n",
       "    button.click(function (evt) { fig.handle_close(fig, {}); } );\n",
       "    button.mouseover('Stop Interaction', toolbar_mouse_event);\n",
       "    buttongrp.append(button);\n",
       "    var titlebar = this.root.find($('.ui-dialog-titlebar'));\n",
       "    titlebar.prepend(buttongrp);\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function(el){\n",
       "    var fig = this\n",
       "    el.on(\"remove\", function(){\n",
       "\tfig.close_ws(fig, {});\n",
       "    });\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function(el){\n",
       "    // this is important to make the div 'focusable\n",
       "    el.attr('tabindex', 0)\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    }\n",
       "    else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "\n",
       "}\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function(event, name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager)\n",
       "        manager = IPython.keyboard_manager;\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which == 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.handle_save = function(fig, msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "}\n",
       "\n",
       "\n",
       "mpl.find_output_cell = function(html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i=0; i<ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code'){\n",
       "            for (var j=0; j<cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] == html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "}\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel != null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target('matplotlib', mpl.mpl_figure_comm);\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"639.4666666666667\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib notebook\n",
    "fig, ax = plt.subplots()\n",
    "lt.format_axes(ax)\n",
    "ax.plot(loc_timestamp, new_ts.loc[:, '0.0'], c='b', linewidth=1.0)\n",
    "ax.plot(loc_timestamp, new_ts.loc[:, '1.0'], c='g', linewidth=1.0)\n",
    "ax.plot(loc_timestamp, new_ts.loc[:, '2.0'], c='r', linewidth=1.0)\n",
    "ax.plot(loc_timestamp, new_ts.loc[:, 'start_pred'], c='k', linestyle='--', linewidth=1.5)\n",
    "ax.axvline(0, color='purple')\n",
    "ax.axvline(float(first_starting_idx.value) / 1000000000.0, color='orange')\n",
    "ax.set_xlabel('time [s]')\n",
    "ax.set_ylabel('P [-]')\n",
    "plt.grid(True, linestyle='--')\n",
    "plt.tight_layout()\n",
    "plt.savefig(scene_name + \".pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/scores.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from pylab import meshgrid,cm,imshow,contour,clabel,colorbar,axis,title,show"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scores\n",
    "Define scores, the first one obtainting the delay score in a linear fashion (linear to maximal delay) and the second one calculating the delay score in a non-lienar fashion using a negative exponential (similar to a Gaussian, requiring a scale parameter)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def f1_lin_delay_score(f1_score, delay_sec, max_delay, alpha=1.0):\n",
    "    #delay_score = np.exp(-(delay_sec ** 2) / scale)\n",
    "    \n",
    "    if delay_sec < max_delay:\n",
    "        delay_score = 1.0 -delay_sec / max_delay \n",
    "    else:\n",
    "        delay_score = 0.0\n",
    "    \n",
    "    if f1_score == 0 or delay_score == 0:\n",
    "        return 0.0\n",
    "    else:\n",
    "        return (1+alpha**2)* (f1_score * delay_score) / (alpha**2 * f1_score + delay_score)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def f1_delay_score(f1_score, delay_sec, scale=0.1, alpha=1.0):\n",
    "    delay_score = np.exp(-(delay_sec ** 2) / scale)\n",
    "    \n",
    "    \n",
    "    \n",
    "    if f1_score == 0 or delay_score == 0:\n",
    "        return 0.0\n",
    "    else:\n",
    "        return (1+alpha**2)* (f1_score * delay_score) / (alpha**2 * f1_score + delay_score)\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Error Surface F1-Delay Score\n",
    "Plots the error surface for different f1 scores and delays (using different scaling parameters and alphas)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "scales = [0.2]#0.075, 0.1, 0.2, 0.5, 1.0, 2.0]\n",
    "alphas = [0.2] #, 0.5, 1.0, 1.5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEQCAYAAACnaJNPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1e79f40bba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for scale in scales:\n",
    "    for alpha in alphas:\n",
    "        f1_scores = np.arange(0.01,1.0,0.01)\n",
    "        delays = np.arange(0.0,1.50,0.1)\n",
    "        X,Y = np.meshgrid(delays, f1_scores) # grid of point\n",
    "\n",
    "        Z = np.zeros((delays.shape[0], f1_scores.shape[0]))\n",
    "        for i, delay in enumerate(delays):\n",
    "            for j, f1_score in enumerate(f1_scores):\n",
    "                Z[i, j] = f1_delay_score(f1_score=f1_score, delay_sec=delay, scale=scale, alpha=alpha)\n",
    "        Z = Z.transpose()\n",
    "\n",
    "        levels = np.arange(0, 1,0.05)\n",
    "        plt.figure()\n",
    "        CS = plt.contour(X, Y, Z, levels=levels)\n",
    "        #plt.title(r\"$\\sigma$ \" + str(scale) +\", \" + r\" $\\alpha$ \" + str(alpha))\n",
    "        plt.xlabel(r\"Mean Detection Time $\\overline{\\delta_t}$  $[s]$\")\n",
    "        plt.ylabel(r\"$F_1$-Score [-]\")\n",
    "        plt.xlim([0, 1.2])\n",
    "        plt.clabel(CS, inline=1, fontsize=10)\n",
    "        plt.grid(True)\n",
    "        plt.savefig(\"f1_delay.png\")\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Error Surface F1-Linear Delay Score\n",
    "Plots the error surface for different f1 scores and delays (using various max delay and fixed alpha)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAEICAYAAACktLTqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCCGKkCR3IYQoQpLchRCiCP1/Lh72tmB4CoMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1de3b3cd2b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAEICAYAAACktLTqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsvXecXVW99/9eu51+zpzpJZmZdBLSIXSQjghKERRR7BX0\nestjefRnfVSu5bE96tWrqFekiQUBQYJICC2QSiC9T5LJTKacmdN3Xb8/zpmWTAqQMEPYb1/Hvffa\na69yJnz293zXWt8lpJT4+Pj4+JxYKGPdAB8fHx+fY48v7j4+Pj4nIL64+/j4+JyA+OLu4+PjcwLi\ni7uPj4/PCYgv7j4+Pj4nIL64+/gcBiHEV4UQvx/rdvj4vFx8cfd5zRBC7BRCWEKI6gPSVwshpBCi\n9RjX11ouN1v+dAohHhRCXHIs63mFbbtACPG4EKJfCLHzKPJfJITYKITIl59reQ2a6fM6xhd3n9ea\nHcC7Bi6EEHOA8HGus0JKGQXmAY8CfxFCvP8413kkcsCvgc8cKWP5Zfhn4EtAJbACuOe4ts7ndY8v\n7j6vNbcD7x12/T7gd8MzCCGuKFvzaSHEbiHEV4fde6cQYocQIl6+vlwI0SGEqDlSxVLKDinlj4Cv\nAt8WQijlMhqFEH8SQnSVy/6XQ5UhhLi3XF+/EGKpEOLkcvqi8i8DdVjea4UQLxyiLc9LKW8Hth+p\n3cC1wDop5b1SymK5/fOEECcdxbM+b1B8cfd5rVkGxIUQM8tCeANwoE87R+kFUAFcAXxCCHE1gJTy\nHuAZ4MdCiCrgNuDDUsqul9GGPwO1wIyywD8AvAA0ARcB/yqEuOwQzz4MTCs/vwq4o9yu5UAPcOmw\nvDdxwIvrFXJyuX2U68oBW8vpPj6j4ou7z1gwYL1fAmwA9g6/KaVcIqV8UUrpSSnXAncBbxqW5Rbg\nQmAJ8ICU8sGXWX97+VgJLAJqpJRfl1JaUsrtwC8pvXQOQkr5ayllRkppMmRBJ8q3/wd4D4AQohK4\nDLjzZbZtNKJA/wFpaSB2DMr2OUHRxroBPm9IbgeWApMYxbIVQpwO/CcwGzCAAHDvwH0pZZ8Q4l7g\n34G3v4L6m8rHXmAO0CiE6Bt2XwWeHKVdKvBN4HqgBvDKt6opie/vgQ1CiAjwDuBJKeW+V9C+A8kC\n8QPSEkDmGJTtc4LiW+4+rzlSyl2UBlbfQslFciB3AvcDE6WUCeDngBi4KYSYD3yQkkX/41fQhGuA\n/cAmYDewQ0pZMewTk1K+ZZTnbgSuAi6mJK6tA00q92sv8CwlH/lNlF5ix4J1lAaDS5WVXh5Tyuk+\nPqPii7vPWPEh4MKy//hAYkCvlLIohDiNkqgCIIQIUrKQvwB8AGgSQtx8NBUKIeqEEJ8EvgL8byml\nBzwPZIQQnxNChIQQqhBithBi0SHaZVLyrYeBb42S53fAZyn9IhjtxTXQFqXcF710KYJCCOMQ2f8C\nzBZCvL38zFeAF6SUG4+m3z5vTHxx9xkTpJTbpJQrDnH7ZuDrQogM8GXgD8Pu3QrsllL+V9nv/R7g\nG0KIaYeprk8IkQNepPRr4Xop5a/L7XCBK4H5lH5NdAO/omSZH8jvgF2UxgjWUxocPpC/AC3AX6SU\n+cO06TygADwENJfPFw/cFEKsE0K8u9zGLkrup28CKeA0DjEm4OMzgPA36/DxObYIIbYBH5NS/mOs\n2+LzxsW33H18jiFCiLcDEvjnWLfF542NP1vGx+cYIYRYAswCbir78318xgzfLePj4+NzAuK7ZXx8\nfHxOQMbMLVNRUSGnTp06VtW/LFonuFx+oU19jeS+v+usXnc0X5sDMo9j9aApeVBioDYf45a5WPY2\nNLUGRUkeNqft9eN4WYJaA6L8Ts853YAgolUN5uu1OgkqYfqdApbrYXsK0lXAFQgXhAfCAcWT4EgU\n18OzbYSQtMyceIz7N77I5XJEIpGxbsZxx+/n+GblypXdUsojxlIaM7fMjBkz5KZNm8ak7tGQThuY\njyLdvWC/iAjfiAhdg5Q25H6OdPchtKlIZwcieDEi8CaklAghRpaTux1ZuBucLQDYTgQ9fg0idA1C\nn3Ps2ittOrrfQ8F8hobqewgFzzps/jWdt5AxN3DOxMcQQiClx2+3XceE8AIuafwSAL1mJ/+58ZNc\nUvcufrVjMX1mgH3pBNlUGNmnYfQrhNICvcsjmHIJ9JgEurPEPZNwVHLb6h8ds/6NR5YsWcL5558/\n1s047vj9HN8IIVZKKU89Ur433ICqdDug8EektRoROBNCNyKUMFhPI7O/QMS/DME3gzar9ICzEWlv\nQSS+iVBikL8bmb8bEXgTpUkR4oAaLFDqENErwTiNZc+keNP5Fx/TPrhuN119n6NgLqUm+YMjCrvj\n5egpPE1T7LrBl1G3uY2Cm2JiZGitzvbcegDqg5PKKQKkYPD9L4f1drhNcOBX4OPjM+accOIuvT4w\nl4K0IHA2Qm0YtLCllGA+jnTaEJEPl4Q7801E4pugTgJ9DiJ05QElBsHZUhJ2AOMsyP60fO9gVROR\nDyEiHxpqD0uOXd+kRyb3e3r7b8WTOSoTXyYWOfxaFiklG3u+jidNGiJvHUxvyz0HQHPktMG0bdl1\nhNUYca263HYAgQQUWe6rFKP1mpFq7+PjM9acUOIuZRGZuw3sF0FtBOtJSPyActhu8LqQ5tOI6McQ\n+hykNgl6318SfW0a2Kvw0l8FL4UIXoUIXgjaRPCGoskKrblUj3QZFrr7uFO01tCT+gKmvZpg4Cyq\nK27F0Kcf8bnd6d+zL3s/kys+SSI4GJ6EXbnnqAlMI6xVAqWXwLbsOqZEZ2FJp5wmKFnvwwqU0tdx\nH5/XASfWbBmvF4oPo1T+FiXxLUCD4l+H7iuVgAvOrtK1tMFtA/sFhFoFoXcitOmI4NXI7E+QxUcR\nIggiXPLFD6DWgTsiSu1xJ9V/K467h5rkj2mo/uNRCXtP4Vk2936bmvCFTK74xGB60e2ns7CelugZ\nQ3mtDvrsbqZE52B5FlDScM8b3ecy5J7xld7HZzxyQlnueD2gTUNKByE0ROACpL0Sgm9BiABCaBB6\nB7J4H9L8B4ggaNNBpgFQ4p8fVlY70lqFCF4CxplQXAyRDyCdrWV//KsTtQFXUb74T/KFxRjGPOKR\nd424N5ya5PdRlDiKcnQhvPP2Ltbu/zfC+iRm13xn6NcLsCv7PBKPlsiZg2lbsy8BMDU6m72F3lI7\nBiRcHvDx8fEZ94x7y11KifSySGcH0noeWXzsMJk9UCpKIg8lS11ag9dSuojgBYjwBxGBCxHxr4Na\nA1764KLcHqDknhCR9yKdnXipW5B9n0UYCxFaC69kplEpThUIISiaq0j1fwdVbcC01tDT/83Bewei\naU1HLewAnrQJaROYX/dTNGXkdK+d2acJq5XUBmcMpm3JvEBCr6Im0Ig5YLlLMeSaKf+/GCb4Qg6k\n+fj4jDfGzHJXFAtZfBxkH3ip0kCoVzrHSw2m4/UB9rAndah7aVQBLLldBLgdJdeJ0EGES+KtNiKE\nWrLqjXnAPKT0QFSCUgoAKM1nSha9lwKvFxEtbaUp9JMhchNYq0FrhfKUxlHbMAqul6K3/5vY9hZC\nwYuoiH2qbLX/g1j0JuKRd+O6vezrvh4zdDUB49XvnhY1pnJ6470HtdH1LNpyzzMtftGgNe9Jl63Z\nl5idOA0hBKY38H0reMNeYGLA/+5b7z4+454xE/eg3oPs+9iwFLUksiIJSrK04EefB0oSoSRBqQKl\nBpTaQxeq1oIwwF4JxjzwuksvB620WEpKC1CQxUeQhfvB60EELkAEzi0XIBFKFRhng34SQm0aLFpo\nUwfLORKu242iVA0Kay7/AAKdmsof0Z36LGklQiL6IWxnB7rWWmq6WomhzyGb/zMB42Sk9Ea4Ul4J\no7189uRXYcsCk6JnD6btzm+j4OaYFi0NuFpuyXJHCrxh7hh/ToyPz+uHMRN3065EVN5bEnKlAkT0\nGIhZAPRFyMKfS4Og1rMIfRHIAjL3e9DnIgJnI5UkInAO6LNLPveB5wNnQ+Dsw9RweLL5v5DO3o7r\npYhFriMSKk09zBX+RjR8PbrWSkXs0+SKD2NaLxAKnEGu8BCxyDsAiIavorf/G8CXjqo+1zNRlcDL\nauP27JMYSoQJ4YWDaZsyaxAIpsXmAgy6ZbwDvHYKYsQA6uC7w/fL+PiMO8bM5+56AYQxD6E1I5T4\nqxb2QYJvRkQ+gLSWlYQ99DaEEkNEP1ESb0AYpyHC70Loc0ovhGOA5+UpmMuIR9/HxPrH8bx+0tnb\nAAgYi3Dd0laahj4TTamjYD5DOHQ5prUKKM1hD+hzARXPyx/2+3C9PJt6bmVN58105hZjut3lMg5v\nV3vSZUf2KVoiZ6AqQ5v+bEqvYmJ4KhGt5NM3PbNcXlnLhy1iGqji1NkTEZ5vx/v4jFfG/YDqy0UI\nFRE4B6Xih4jIexDKgfsKv3JsezvdqS/Q0/c1TOtFoCTKAJa9Ds9LEzRKKz5DwQvIFh5A1brRtQk4\nXidQcr9o2kQcdy+aWouuTSab/wtCKFj2JkKBM5EjxhgOZkvqB9heH60VHyJVXMGmnlvLfT+8Cb03\nv5qim2ZK7PzBtIzdx+7CNmbGTxlMM10LGBhMLTEweDrwAgkaGqMtZ/Lx8RkfnHDifrzwvDx92V8g\nhIGmNtDT9xVse/ugha3r05GyQK74CFDyu4NA0zvRtGY8rw/LLsWb8WQBUfaIVcQ+RdF8jo7u99Hd\n9zl0bSqqcvAObwW7NK/e8XIIFCbG30NV6CxmVH6OtLmWrvwTwNDLZtQ+SIe64Eyah4Uc2JhZDcBJ\nsSE3jeVZCIb52w8QcTGQ7mu7j8+4xRf3o8ST/RSKS6iq+CqJ2EcJBy8knb8LTxYBUJUEidjHsez1\n7Om8mKL1HIZ+EobRRihwFkIEyeTuLJXl9TLg6wiHLiIRu4Vw6FLqq/6HePSmEfV25h5h2d5raUvf\nDoCmRMjZ2zGdDqD0S2VSxSfY2vv98vWh/6Qt0TN4e8vP0Ib56TekV5DQq2gMtQ6mFb3SwLMnZWmu\n+zDvy3A997Xdx2f84ov7y8DQZ2I7bQAEAqeWrfHSBvRSuoQCZ1AZ/zwN1XdTXfENIsFL0fSSrz0R\n/TCu101bx1nk8g8QCV01WK6uTSQeeTe6PnkwzfVMVu77AG39tzOj6ovMqBpaYFUXuZxtqf83eN0U\nuxZFCdJTeOZl9cf2LDZnXmBW/JQRLp2MnQEU3OGiLkFIMcL/Xuq373f38RmP+OIOeLKIZW8km38Q\nyx49DLFAR9MmYNnrANDURlQliV0W99IceomqVqGq1dj2dorWGrLpCwAw9JOorvgW9VW301T3d4KB\nhaPW43g5POmgKgEMtYZEcB7J4Ck4XpacvRMoibnEoz1z3+BzyeCpeNJ6Wf3eklmL5ZmcnBgKHuZK\nl/XpLUhplPS77IJRDvDnD58o41vwPj7jjxMr/MAoSOnhet04bjuu247jtOO4+3Dcdhx3bynNbWfA\nFE3GP4OhzzioHEVJoKmNmNZqIqHLUZQEniyO2CRDCIFtb6cr9R+4XheR0BXY1sRhZcQwDrHKNGfv\nZEvvdwFBWG9heuVnmFb5byzfdxOeNEkVVxLSmgiqdUyt/HdmVn+VLb3fR1XCBNRqUoXlNEavGdbv\ng0MYHMhL/c8RVMJMjswaTNua3UneLWC5FaVwvwN9QwxZ6bJcPqO65H18fMYBr1tx97w8rteD63Xj\nut24Xjde+ei4Xbju3rKId8ABs08EAVStEU1tIBg4A01txdCnoGulz2gIoRMMnEl36vNUxP4FVUlg\nWmuIhd9B0VxBwXyGeORGNG0iNZXfR9cGYqIvOWJfCvYeXur6HPWRt9AQfRtL295EbfhiKoILaIi+\njZy1nVPqf4UnHXb138bu9J1MqvgIkyo+Qk/hWfqKK5gYfw9RY2iRlcRDUIpaOZrQu9JhXXo5M+On\noCn6YPoLqXUIBAVXQSKh7IoZHESVA98hw0TdV3cfn/HGmIu7lB6ezOB5fXheH67Xh+f143kpXK+/\nnN4/TMi7cL1upMyPWp4QYVSlBk1tJBhYVHKfqE1oagOaWhL04atHXw5BYwFBYyFdqf+FZW/A0GeW\nV5h6GMbJKCIEMEzYjw7L6yNmzGRi/EYUodMYuwa1HA9mSsUt5X6VhDqsTyJtloJ81YQvoCp0DooY\nEmfTzbK084foSpj60MlMi1+EKrSDBH5bdh0FN8fciqHgYQCr+9YxLTqJJ/PdSDnwz0OUxN3xwCtN\ndvc8DzmQ7uPjM+4YM3HX9A52ts/C8/qBQ0/fEyKIIipKvmylCj3QgqpUoyrVKGrpqA4clSoUJXxc\n211V8XVMazUgCQZOf1VlDQmuhydNNnR/jbT5Io7MUXT20hC9hoboFcPyu2StTUT0oZeHGPYntL0i\nj7R/jZrgVBpD89mSeYzduRVc0vjFg15mO3IbCCghpseGYrz3Wf1sz+3iuglX8sT+J0qGugThSkJ7\nPUJtLlpRIjxYld6DG1TRAhq47qv6Hnx8fI49YybuUgaIhq5GUSpQlASqkiwfK8pppXRFBMeqiaNS\ncs+cduSMo7Cz7zay9hYqAguYEH/noOAmAnMJV7ayve9n1EYuZUryFvbnHmVP5l6qQmegijBt6dvZ\nl72fZHARE+LvGtaeIdFWUEjojcypuJaoXsPEyKncueMm1vf9jVkVV4yIV3NZ/Q2cVXUZ+rCVqqv7\nSr8ITo6fBDwxGBEyuQ6MnEe6VUMrgtEnObtlAiuf3opdFcbs9wjiC7yPz3hizMTddZJUJ781VtW/\n5rRn/kpX/nEmJ29he9/PsL009ZG3ENKb8KSDrsYJaLVEy5tw1EYuYVvfz8hYm6gKnUVEn8z8up8R\n1ptHlNtvlRY3JYwmPFz67XZSVhtRvQZFqFxY/3kWt3+NSdFzCGkjF0fF9OSI6xW9a6kyklQbw7bZ\nkxAoCgI1IdKaXbLcgRveezap9fvY3J3GUxU/opiPzzjDnwr5GtFdWEJz4iaqQmcyvfKzuDJPR+4h\nABRResfm7Tb6zJXkrB1055diKBWEtZKY10YuPkjYl3b+iIf3fpl/7LuVF1J/RCKZlXgLSzt/MJin\nMTyXybHz2Jh++LDtM12Ltf3rObVyHqYsD0APzJap0pD7LfSMh3BLPndNU8m4HlIRqO6h3Wo+Pj5j\ngy/urxGJwPzBRUaJwBzixhwKzm4y5obBPBNjN4CUrOv+37Slb6e14qOE9AmjlpexO8g6+7lh0m2c\nV/dpim6a5d2/YWr8AqoCU3i847uDeWN6PWG16rDtW9u/HsuzOTU5j4I7tM0egJgbxq5Uie5zie12\nCKZcvvSVP5N2XYzuLIZ5+Fg4Pj4+rz2+uB8jPOmQsTbTnV866v2K4AKktOk3SwHHosYUDKWSolsK\nI1B0OogYk5la+a/MrvkOC+t/SVXozIPKGYgdU3D7SZm7kFJSE5xWjs8uWNd3P5c0fJFecxfPdf+a\nl/ruZ2P/4a12gOd6VhNRw8yKT6c4IO7lVakhVadYqdA3TSfdolNMavzkxzfRpOkolsMrmHjk4+Nz\nnBnzqZCvRxwvR9baTMbaQMbcQMbaSNbejCctNBHl/JbnDorxEtWnEdZb6cg+RCIwh7DeQs7eQdSY\nQd7eRWfuEeojVxDSmw5yvwBk7E5W9d5JSE0yp+IaaoMzaAjN4cW+PzM3+XZqAtPJhbvZk1uJh8uF\nDZ+lp7iNbdknOLPmY7RGzzzkwibHc1iZWsuiynloijok7ggEgoCq4mZsQt0eRkaimpK77lpG1nUP\nM8/Jx8dnLPHF/RC4nknR2UveaaNg76HgtJG3d5N3dpK3dzHgtNCVRGmOeuzdxAKziBuzGG1Rj6qE\nqA1fzObe79DWfzsT4zcicdCUCGG9hUkVHz1kW3Zll/Fc96+ZEb+ELnMLf2//Etc0/5jW6NnszD1D\nR2E99aFZVAWm8ELvH8g53SSNZpJGM1Ni55cWIzG0sMmTHsqwl88L/evJuwXOrCqF/S0Ms9wVFJTt\nFtGtDnZE4AQFeDBxYiWPui52bQw3nTlG37qPj8+x4g0r7q5nYrldmO5+Ck47BXs3BWc3eWc3BXsP\nptvJ8CkgqggT0icS1adRH7mSmDGTeGAmAbX+qBdERYzJTE7ezO70HTyz90qqQ+dRFTryzk991h4m\nx85lXuX12F6BZV2/xJU2EyOnkLbbWZv6I5XGfxDX6zHUKDmnhwqjFPag4Oa4s+2HVBl16EqAc2uu\nIKFXjRD4Z7tXElHDzEnMBBjmlilZ7tb6HJlWFVdXMPolii259OKTWfyLJ9imqzi6xsBm4j4+PuOD\nE0rcpZS4Mofl9mK6XZjO/kEBL10PnHfjeP0HPR9QawlpE6kMnUZIayasTySkTSSkT8R4hataDyQR\nmEusembJhVNehXqkPnm49Ft72dj/d1b2/J6wVsmfdt3CubWfYnr8YjJ2Bw+3fwnbKxBU49QGS7Fx\nbM/ijl0/oCUyg5Pji3ip/zl+vvWrfHLaN4locTzp4XgOy3vXcGb1qWhK6Z9DwS3txCTK/9MiGlre\nwYvK0u5LUuJ54A6uUpV+BAIfn3HGuBR3KSWeNHG8NI6XxfbS2F4/tpvC9vqw3T4sr2/YdQrLS2G7\n/aPuYiTQCWg1BNQaIvpkKoOnE9BqMdRSWlBrJKQ1oSqvzYIpRegjQgYcigEfeWv0TCJaFRv6H2J6\n/BIWVb+PF1N/YWXv73lL07c4t+5f6C5uI+/20hxZNBjgS1cMagINzE2cQX2omabwJGxp8V9bv8y/\nTv8umqKzovcFip7JOdVDG3gUXAvXUpCmjrQgdnaS3r/tJdTpgQDFgu9872/skh5auoBuOTC+1pr5\n+LzhGTtxV9Os6/oijpcdIeKl68xht5oTqOhKBbpaga5UENZbSCjz0NUkuprEUJIE1BoCWg2GWoOu\nVBwTq/t4sye3it35FVQarUyNX4hanv8+4D/P2l3UBEuLnOYkr2Fz+lH2FdbSFF5AdXAKUAp6VvTy\nhNQIjmfjSIeNmdXUh0qDtFc2vhfTLfDnPf/NO5pv4ame5ST1BLPiQxuFb+xIkdkXw8oG8ByFl0Q3\n9iyVyD6HxCYb1YLNq9oI523snIUYlyaCj88bm7ELP6AU6Ck8habE0JQYupokpDejl681JY6mRAeP\nxqCYJ9GU6LHbUHuc0JZ7nsc7vsuiqvezof8h+uw9tEROpz508qAlnnd76Ta3kjCa6LNKm4bEtPoR\n5WxIr+LRjj/woclfJKLFOLfmSn6x7avE9UoWJs8F4Pzaq1nS9Vd6zB7W9L3EFQ0XD/rf08Uif1+9\nl1CdiVIlyPcbzFqus7szT3qKTse5GskN8Mgdn+Y9F32bnlgIxyoS8MMP+PiMK8ZM3IVdx3nNT4xV\n9eOOXnMnCyrfxayKK2gIzWFXbhlb0o+R0JsIaRUATItdwPr+v7Gk43u40uasmk8QNxoGy1jb9yxP\ndj3IZfXvJKLF8KRHXXAC7275N27f+T0MxWB24nRc6dCe384TXU/jSpdza4YCoBUcB09KonEHMwOe\nlJhdRVRbIbnJpWeuhipLMW2CqoKbCGClLI48euDj4/Na4v+gHidEtCrW9/+N2RVXkQw040iTLenH\n2Jp5nDnJ0iYcdaFZ1IVmkbLaSBpDc+E96dFjdXJ32//jhuZPMSO+gIzdR6e5h5ASYUr0ZN7b+hn+\n2flnNqRXsiO7kbOq38xf21cyNTqJ5nDTYFkhTaOqQmV/ewRHU/BsSU5I7LAk06qjmBIt4/L4kg3k\nbRc0geIPqPr4jDt8cX8NkdKjx9xO3GjEOCA0cVN4Ie2FtWzsf5hZFVdSFZhMT2AbfdYeALZlliKl\ny9T4BSOEHcCTLjWBBs6ruZJnex4hrMV4eN8d1Aaa6DLbmRFbwIV113B98804nk22sg/bM2jL38+H\nJ904oqywoaPWd6LsDWJ26QhbsHe2QNoasTabxCYbAXz7u39DR4Ir0T3PX+vs4zPO8P+TPI5IKTHV\nbl5K/ZVH9n6V32y7hj/s+gi7cysOyhtSK5gQXkhHYR378i+iCJXa4Eza82twpUNEq2JS7NyDnrt/\n72/4xbavAfDmhhupDzbzm+23clbVm3ln8ye5svF97Clso72wk4ReSVWgjpbIDB7b/xQBxeDsYbNk\nAFaltpLx8lTVq+hNRdykw0k7AxgZQbEyQN+sCOqMJPfe/UncgIYMav6GHT4+4xDfcj9GFJw+eq2d\n9Jo76LV2kjJ30mvtpFibZtt+iGq1tEbOoim8gMbQ3IOeF0LQHDmdgpPiqa6fcnH9F9iRfYqwVoUn\nbepDJx/0zIPtv6O9sBNDMXixbxlzKs7gqqYPMq/ibFojpbnurZEZhNQwaTs1+FzeKfB09wrOql5E\nWAuNKPNve1aiWWEsRcVxJTjgzAnj7C8gnJKKq6bHP/72ApGcjeM6pXnuPj4+4wpf3F8mRTdNb1m4\nBwS819xJwR0ST0OJUGm0Mjl6LqldggsX3EBcbzzidExdCTI7eTWWl+eF1B/ot9u5uOEL6ErooLx/\n3ftr+qxuPjj5CyzrWUy31TF4b0DYAZ7veYz2wi4uqx/a4OOJrmWYnsmldecd0DeLx3ZsQe2rw6rJ\nIG1QCir79qeQisCNgUy5ePtM+vvzmFKiFWzf3e7jMw45KnEXQrwZ+BGgAr+SUv7nAfcTwO+B5nKZ\n35NS/uYYt/W440mXvNNLxukka+8nY3eSdTrJ2PvLx04sLzeYX1fCVBottETPoMqYRDLQSqXRSkSr\nHhTyJRuXkDCaDlXlqCysuhFXOoPz3A+k3+6lIdjCVU0fBKAh2Modu37AzNjCwfnsrnRY3vs4z3Q/\nzPsnfZ6kUQOUXEWLO59ganQSk6MtI8p9ums9pmuzIFnLc04P0i7t2zpll8bGGgvbEzgRSWBinA/d\nfBGL/+dpeqIBnKxN4GX10MfH53hzRHEXpZ2ZfwpcAuwBlgsh7pdSrh+W7RZgvZTyrUKIGmCTEOIO\nKaV1XFr9MnE8k4KbIu/0UXBTpY/TR95NUXBS5JwuMs5+cnYX3gHztQNKjKheS1SroyE0l7jeQNJo\noTLQSlQWfFpuAAAgAElEQVSrPW6Low4l7AAJvZLTqi4CSiI+LTaHM6ou4aX089QEm1CFiio0ZsTm\nM6/iLELq0ETFF/rX017o4JNTP3BQuQ/vW05MidKVNrECEoolcfccD7UgsYMS4YCmq7iuh/Q8UIRv\nufv4jEOOxnI/DdgqpdwOIIS4G7gKGC7uEoiJktJFgV6OQyQpT7pYXg7TzVB0M5heBtMtf7wMppvF\n9DIU3TQFJ1USb7cP28uPWp4uQoS0JBGtmvrgbGKxOmJlIS8dazHU8TWD+8CIjgMvgdrgBNb3L0cV\nJUGWUg5a68N5eN8/qdDjgxEgB+gq9rOidwvnNZzO+m0mzv4gOAKpSrSQRsWmLJlWHTckyKcK3H7n\nM1iKQCk6/oCqj8845GjEvQnYPex6D3D6AXl+AtwPtAMx4J1yYFeJYQghPgp8FKCuqYq/LvsJnjDx\nFAtXmOVzE09YeMLEHXFewFPMwzZUSA3VC6J6YTQvgupVEvMmorkRVC+C5kXL6RE0N4LCyPguxfKn\niwKwq/x5dWSzWZYsWfKqyjBFjj5tPzG3iqAXQUEdNd/O2FZ+2fFdphUXjXq/R/SxxljHac4cnlr6\n1Ih7S7wteEjmF4LMb4iwPrIZq6ghMwZOpYLZbwAKgaxACyt0dOwhE9ERroOVzmMo4lX3c7xzLP6W\nrwf8fp4YHKsB1cuANcCFlAKcPCqEeFJKmR6eSUr538B/A7SeXCn3Jv80sjEiiKFEMNQwASWMoVRj\nKBF0JURAiRJQ4wTUKAElRlCNEVBiBNTyR4mhKcYx6s6xY8mSJZx//vmv+PmOQhu37fgmU6Kz2Wlu\nY0Z8AdPjp9AYah3M40oXVajEUypFN8dZ1aPX97Ot/0Ogx+CjZ7yPmB4dTPekx8+eeYaFoam8dd6b\n2ZDqQD6xDDxAQldPkZ65GuFsSdxrk9V8/jM38PydXyZVESRYCKGq9qvq5+uBV/u3fL3g9/PE4GjE\nfS8wcdj1hHLacD4A/KcsBUHZKoTYAZwEPH+oQg03yQ2tv0FXwhhKGF0JoYjRLdI3Mtuy6zi35krO\nq3krO7Ib2JnfxLKexZxTfQW1wdJA7YArZkZsPhEtNmo53WYvT3U/z8V1544QdoDlvZvpKKb42JS3\n8NjWbSzesRkvqyNNFWEJUi0CFA9H93BUgSKgULBwBCi6SrwqjJk5OISyj4/P2HE0i5iWA9OEEJOE\nEAZwAyUXzHDagIsAhBB1wAxg++EKFVKjMtBKTK8loEZ9YT8EBS/HztxGACZFZzIztpCEXsWavqfw\npIfpFtiQXomU8pDCDvBg+6OA5K2Nlxx07749z5LUo5xXO5vtqRSPb9mJzGvgCvAEBASqKcHyUPps\n9q7r5KOf+A3ZyhC66aG+DiJu+vi80TiiuEspHeCTwCPABuAPUsp1QoiPCyE+Xs72f4CzhBAvAo8B\nn5NSdh+vRp9IOJ7Nrtwmnth/P5szLxx0/7zqK1GFzrKeRwGoDzXTEp5OZ3EPeTfDttx6VKEddtbO\n9mwb/+h8inOqT6cmUDXi3r5CL892b+DKptPQFY2bzzidq+dPB81DBj2kIdE6LIIpj4rdHoGMJBTS\nWTSnmUB3HuF4/gbZPj7jkKPyuUspHwIeOiDt58PO24FLj23TTkyyTj+7cpvZldvEztxG9hS248hS\n7PqFyXOZHps3Ir+uBFhQcQ7r0ytYpQRYmDyPqbE5PNX9EPsKbcyKnzJaNYM80bWMX267g7ge5boJ\nVxx0/y97nkEIwduazgRKs2wWtNZx9z4btzOEkAIvqeGZHnbUgLSktaWJf/mPy1l821ICNTGwDx17\n38fHZ2zwV6geR1zpkla7eLb7EXblN7Mrt5me8kpSVWhMCE3mrOo30xqZQUt4BjG94qAyhBDMiM/H\nkTarU0/Sbe5jcmQWncXdhNTwQfkHsDyb3+28l0c7l3JyfAafnv4hEnp8RJ68Y/Jg+/OcVzObumDF\nYH1Z20QYHl6ljdobQCY0RJ8LhdJzmlr6wSc9yaUXzWLT35cfi6/Lx8fnGOKL+6tESknaSdFt7qPb\n3EeX2T543mN14MZd2AtRLUFLeDqnV11Ma2QGTaHJ6Ec5u0cVGrMTp1MfbOYfnX8kZXVxReNNTAhP\nGTV/R2E/P9j8S3bmd/O2xku5ofmqwUHX4Ty0bzlZp8A7mkeGISi4FlKC8CAU1nlTpJWns7tASIQE\nXVNLWyF6knDI8N0yPj7jEF/cj4KiWyBt95K2e+mzewbFu9vqoNtsx/KG5t9rQqc6UE9tsIlZ8VNJ\n7chz+alXkTRe3WpWRSjUBpu4oflTgDzkAPTT3cv55fY7UFD47Ek3c0ry4CBlAI7n8oe2pcxJtHJy\nYmQYgpxtoQhQFYWwblC0HQRgBjxUFTRNGdwdauu2/Xj+IiYfn3HHG1bcpZSYXoGckyHj9A2Kd9pO\n0W/3knaGzi2vOOJZBYWkUUt1oIFJkZOoCTRSHWigJtBIQq8asYJ0yeYlVAbqjlm7lUNsL1hwi/x6\nx90s7VrG9NhkPj3tw1QHKg9Zzj8719BRTPGp6W876F7WMVE8FdVTCQqVnFWOIuFJpCt5dtlWfhVZ\nWmqP6ocf8PEZj7zuxb0k0kWKbp6il6fo5im4OfJOhpybGXl0MuTdgWMaVx6876cqNOJ6krhWSUOw\nhRmx+cT1SuJ6JYnysdKoOWzsl9eaTZlt/HTLb9hv9nDdhCu4dsJbRnXDDOBJjzt2Pc6kSD1nV88a\ncS9jmqzf243bZ+AVFLKKxQ6zD7dgk9zlIVI2jumx9rntSEUwfVo9K9ZsPt5d9PHxeZmM3QbZSPqs\nHiyviOkVh47u0LXlFTHdApZXpOjlKbgl8R4u5KZbwOOgSAeDKCiEtCgRNUZYi1Fl1DExPJWIGiOi\nxQlrMWJaRVm4k4TV2HELBnassT2be3c/yP3ti6kOJPnqyf/BSfGpR3xuaddL7Mh18qWTbzzol8DP\nnl3Gml1dGGEVGYIqI0x+Wz+W4WBOCxJ5PA37c2zf14cXCnDnLx4jWigQCPi+GR+f8cSYiXtOTfGt\nDR8/Yj5VaBhKgKAaJqiECaphKoxqQmqYoBIppQ98lHApXY0Q0WKE1RhBNXxIV8brFSklGzJb+c2O\nu2nL7+XC2rN5b+v1hNTgEZ/1pMdvdzxKc7iGC+vmHXT/3pdewm1K0xSoZ29fnsZEnPZV7RTOjdNP\nkYDwcCdXc+3Vp/HX7z2C0VxFsMumt7tIJpUjlhxfgdZ8fN6ojJm4B7wIb5/wcQJKEEMJYKjB8vnQ\n0VACaIp+5MJOAPqsNBVG/LB5duZ283T3cp7tWUGX2UuFHudzJ93CwuSco65nyf4X2Z7t4P87+V2o\no7z0Fk2YQDzeyvLUHjxHoiKwowoyY0PIw6mLI4sSKUEqAlUVJJNhuruy2OYxDwTq4+PzChkzcddl\ngNPLMcnfSJiuRUAdmgL5h90P8Ez3cnRF5/oJV7IgORv9EC+0X26/gx25NuYmZvGOiW9jUeX8o7LW\nB3A8l9u2P8KkSD0X1c0fNc8XLzifLz/6GJ2dBWwPdjgpOk8L4DkeDWtd1D05vIDOM4vX4cWCLDql\nhfUPLkcRYITeGC9iH5/XA+NnVPAEI21nBy1jy7X47c57WZFaw6z4dN7WeBmTo83szO2m1+rj8yd9\nEke6/GXvw0jg9KoFSCkP8v1/bPJNVBgJ4gcE/jpaHt63gt35Lr45932jWu0AExIJfn3dtSy8+4dY\nWY+Z9TV0780iTcH5ly9gya+eRu/so6+9FzVTYMWfs6jSJVmlE00celGVj4/Pa8uJ5YweQ/YXu/lD\n2/18Y/0P+cpL3+OjKz7DIx1LAHiiexmudPnvU7/LpEgzj3QswZUuu/J7QUrqQ7VMCDfQHG7i+d7V\nQGnA+UCaI02vWNjzjslt2x9hTqKVc6oP3mz7oPzSxlUkzckKbNvD86B6QgKzJUlhRh3XfeXtUJHg\n3V+8lobGOKr6+hiE9vF5o+Bb7i+DbrOX5b0vEFQNFibnkNDjgzsjSSQTwo3MS55MUk/w0L5/EtUi\ngCRtZwmqpV1GF1XOZ8n+Z1iVepFqI8nuwr7B8qdGW1natey4tP3utifotTJ8Y+57jzgbyPZcTNdB\nSgVDHZpSKYatVlJVAY7DC0vWkU4XBxc1+fj4jA98y/0oydhZ/rjnb2xIb2FDegv37n4QGFpUVBes\n4azqU5kRm4JE0mX2MDM+DQ+PqBYmUA41UGkkSBhx2vLtTAw30mUOBc9sCU8g5+RHlHsseK5nI3ft\nWsIFtfOYnWg9Yv6sXV5xK8FQhsT9qa8/jLBdBLBz5Q7IF7Ath97uPJm0i235A6o+PuMFX9yPkl35\nPbTl9vDvMz7Ke1quw/Isnu4eGTDLK+8sqAqVLdkdTAw3AhBSgxTd0irXoBokrkXJOlniegxD0ekx\nUwBY0qYuWDMo8K+WtJ3n1vX38Jk1t9EQquSWaVce8RkpJTm7tCJVKQoyqSLClghH4mlKaUWBhE1P\nboRImDOvXEjr5EqKRY9i/vDbIPr4+Lx2+G6Zo8T2HGqDpQ2nQ2qAmfFpbMvu5Ozqof1KB6ztjmIX\nU6ItWK6FgkJtoJoVvS/Qb6dJ6HG6zV4q9AQAp1Uu4NHOJ7ii4WKe6FrGwuQcjFc5/VNKyeP71/Kj\nTfeRdvLc1Hoh75t0CYYy8s/tSY8fb3icKbEaQqrOxY0zEULQZxbQUoJAu8IfNq0iaIGQ0NYaxXNB\nmh7dnWm8aBilHCFSAIri2wo+PuOFE1bcHc8l7+bJOnlyAx83T9bJkXPy5J0CWbeUnrYz9Ntp+u0M\nvzj1O6OKqxCCoBqg6BbL1neMomuSdXJl3zqDM1xe6t/A9NiUQd/2SfGp3NV2H2v7NnBuzelsy+7k\nzOpTAXj7hCu4v30xX3rpOySNBO9tvf6QUyGPho5Cih9uvo9nutczIzaB/zvzI0yNNY6a9+PP3kmF\nESJphFncvp7nunfwxblvYX8mR3iLSn6iJF8j0TMCPSuY/mKGPYbESQSQtgueRFGGgoj5QWZ8fMYP\n40LcPelhehama2F6JqZnYbkWRc/C8ixM16TomRTcIgXXpOAWKLql6+Jg2sB56VP0Du8iMBSdiBom\nokWI61FaI80k9Fg53szB4lppVOBJj24zxYRwA6qiElAN8k5hUNw9PFRU2gv7mRptRVd0XErxa25o\nvopHO5fymx33sKhyPrPi0wGIaGGum3AF72q++lV9h7bncE/bUv5nxz8QwM1Tr+S6ieegKaPHmNmb\nSyGRfPuUaxFCcE3zfN7z5K/50uq/Mk9vRQiBHfdQs0PPXH3rtfzwv/6JEwRnSgNqXx5FEUgJySqd\ncPTo59z7+PgcX8ZM3PtFhg8+/+9YnoUtX95AnC50QmqQkBogqAYJqUHiepS6YDVBNUhYDRLRwmXx\nDhPVSiI+lBZ62dZxbaAakGzKbGNCuIGuYg+WZ1MbrCbn5JFSEtUjpO0shqIT0kpCp5SHNWbGp9ES\nnkB4Wujg/rxKN8zK3i38YNN9tOX3c17NbD41/W3UBZOHfSasGVQFImzN7GdavI64EeKPF3yM9z35\nW3qUAk5MEt6j4BigWIAr6ezO4Bqgmh6iYCEsh2x/DiFA08TrJiaPj88bgbFboYrGOTWnEVQCGIpB\nQDUIKOXP4HkAo3weVAOE1CBBJXhIa/R4ElQDzIxPZ3nvGrJOjg3pLZxbczoZO8s/9z/NjNgUTtKn\nElQDvLf1OmJaaT768IC4Ye1gYX81tBd6+OmWB3iyax2NoUq+Pe+DnFk987DPdBUz1ARjJAMRpsVr\n+V8r/sSd536IiB7AUDQ+P+cy/rRzNe+4bAF3L15DuBMUu+Rzf2LFFiZmbDIr9iJUBRyXP37/IbK9\nGSIxX9h9fMYTYybuYRnig5NuGKvqXxHn1ZxOpVHBsp6VnFdzBqck5xJQDa5qumwwj6Hor3pA9HCY\nrs3q1Dae6l7Hw+3L0RSVj065nOsnnktAPXy9X1j5F3qsHFEtwKWNs/jQtHPI2ibXLvk5vzvnA9SF\n4lQGImzPdnF6dCb5RokZF+hZ0LOC5FO7eevNl/LDwpOoWQutr8BHv30Dd3/tHtp29mIWLAKho9td\nysfH5/gyLnzurxdUoTKvYhbzKmYdOfMxpL3Qy7LuDSzr2ciq1FYszyGo6FxSv5APT7mM6kDiiGXc\ntf159hXS3Hb2Tdy1Yzkvpvayob+Df511EREtwH+s+CPzkhN4tms7F9bPoGd3nuB+gZYB1QTFlXTG\nNUTlyF8fAkEwqI2yntbHx2cs8cV9HGJ7Dmv7drKsZwPLujeyK78fgKZQFW9tPIMzqmcwv2LKES31\nAaQsBTM4paoZRSi8a9Ii1qb28ti+jfxs4xJuPul8TqlqxvZcTq5oYLpo4NPP3IdeUHDCIBXQClA1\nvY7v3/EYnl1Ey9tgWmxcvo22XSkCAYFm+P+cfHzGC/5/jeOArFNgR7aTzZm9LO/dzOrUNgquiS5U\n5iUn87amMzij+iQmhmtedtl9Vp4KI8xp1a18YdV9zEk28ab66cyvnIjlOvylbQ17830sqGoefOb+\np15CKuBMUSADHhLPgZ9+6318+4cP8GhmE6HtKbBddqzbQzIZxnHzqKo/z93HZ7wwpuI+EJflQEaL\niHgikHOK7Mx1siPXyc5sR+mY66TL7B/M0xCs5LL6hZxWNYOFyamEtcArru/76x5lX6Gf/7PgKqbG\na7lx8mksbl+PEILz6qZxWs0kHtizln/u28hNU84YfK6mIortuug5gXQEQnogPVzPw4kYENTxGqtQ\n+/Jc9fGLuedrd9HXV3hV342Pj8+xZczE3ZhThyIUdmQ7uKttCQoKvVaG+cnJ3NhyAQDr+9v40eb7\nyDsmF9cv4H2TLh6r5h4VUkr67Rz7zX66iv10mX08663nwdVb2Jnbz36zbzBvQNFpidSyMDmF1kg9\nk6J1TIrUUx9MHpMX221bnmJVTxs/Pv0GgmX3zfn107E8hwd2r2VXtoebppxBZyHD3OSEEc+ePquZ\nQJWBvjWP1AXCkWAJPvyf95AwDIz+8raGksFokLmsi+d5/ipVH59xwpiJuxIuzapoL/SyvGcLn515\nHY50aQxVAdBV7OexzjVc3XQm85KTuXvXEzzcvpzLGxe95pa9lJKCa9Jn5+mzsnSZ/aVPsY8uM12+\n7qPbTGN5I+fs6yhMshuYl5zEpEg9rZE6JkXqqA9VHjKm+rGg6Dp8ZvZlVAYiPLN/G/vy/dSGYiys\nbGZKrIZvrX2YlT1thDWDTMHlkbZN6IrKhROmoigKyUlR9kUKKN0epCWGLfjtF97F0ic38e2lu8Dz\nQMoRYn4i/try8Xm9MmbiXnxuNwARLcC0WONB87O7zH62Ztr55LS3IoRgfnIKD+8riztyxPzxo8WV\nHnnHJOcUybnF0tEpkrbz9Nt5+u0caTs3eN5v5+i38qTtHLZ0DypPFyo1wQQ1gQpmxVvK50Of2mCC\ntc+s4sLTLnhlX9KrwPU8/r73JTJ2ke+tW8ybm2bzwJ61nF07hY9MP5e73vRhTNfhO6uX8OieLZxd\n38qznbv4x54tfOuMy7n19Eu4+Y9/ZZ/MoACGUNi8az87Nu5F6exHyZlgOjzxp+cpFm0iUdUXdx+f\nccSYibuIlCz3oGqwKrWVb667i5Aa4OoJZzE5Wo8rPVJ2dlAwaoMJOgqpQ5Z3964n2FfspehaFF2L\nrDMk3iUhNym4hw9JoCCI6WESeoSEHqYxWMXMePPgdYUeIWFEyuJdQUIPH1HQlDESvMsnzOa+tjU8\num8D/37yJZxXN42LG07iMyv+xMKqZk6paiFnW+xIp/jR2VdRG47ygZMW8c7Fv+fDi+9lwp4YHWt7\nQUqwICdsPvKdP6AVXbSaMIoE1QVVV2jfk0Y3/MmQPj7jiTET9+hbTwKgIVTJJ6ZeSWOokt35Ln66\n5QG+Nff9hFUD07UH84fUAM4o1vMAS/avZU++m6BqEFQNolqQiBakNlhBRAsSUQOloxYiopXP1VKe\nmB6iQo8Q0YLHNI76WNISqaQyEGFVTxth1eD06lamxmuZEqsh75RC+oZUnUnxJDuzKWrDUSK6wQNv\n+QBn3fETshET3QQzLJBhhUkTqoncvQHnsulstTsphgwiW1Jc9M4z2fHcBjZv3H/CDoT7+LweGTNx\n1+qjbMnsZVqsibdPPBuAuc4kduX282zPBmYnWtGHhai1PIfYYZbv/3zRp457m8cr2zNdOJ7H9ETd\nYJqharx3yhmEVJ22XC9fXPVXIppBZzFNsaTtBDWdSbFKvvTc37nrkndTGSz9Ejnba2GHksJRPIho\nKKpKyNAIhgyylotiSzxVgJQIRWDbHkL4sWV8fMYTYybu0vWwvZGWeEg16CimiGpBolqQGfEm/tn5\nAhfWzWNZ9wbOqi6tDD1RrOtjwZ92ruLOHc+jKSpzk01Mj9dxbcsCVKGgKyo3TDqVHjPHmt7dZG2T\nClHBT156mvMaJxFQNT448zTa8xmuevi33HPpe2iMxGkKJXhBdFBMgF7wECEVYUuu//xb+covHwZL\nohY8yBX47y/cw64dKeKJ1z7ej4+Pz6EZO3HP20yPNbE738VvdzyKgkLGyTMxXMP8iiloisp7Wi7k\n1vX38Jvti2kKV/G12TeNVXPHJTnb5ME9a/m/i66nKVzB3/euY21qD7dteZr3TzkTQ9VQhEJNMMYl\njbP4wQtLWdu7jzsvvpGAqpGxTGJGgP+/vTOPs6Mq0PZzquruvd5e0nuns5OQjSxAQAggAqKAisio\nOOPyIfqp44zjOouO47h8LoM6KqDD6DgqICCbrEoihCUEkpCV7On0vm93v1V1vj+q7u3udCfpkOV2\nOufxV561qs7pat6unDrnPf+07ArCvgCffO5BVlfN5OW8Jhq8YQ6WD1HYCnSkOdjewQ93D+ArLSDZ\nGsHXFQWPwTs/dhmP/ehRBgYGjtlehUJx+siZuEcefQPjCzqFnhArw3MJuGPlc/Krs66PDXkVfHfp\nx9AQ+HXvqGGas4nMZhjjDXukbYueZITpeSW8reocir1BXujcy1OtO3hn7SL+0r4br2awsLiahw9s\n5221cwl5vDx5aBfr2g7Qn0pwdd1cPnnuKpaX1zKYSpDv9fHO2vlcuPFOIqWSwrCPi+bM5N/ffzV3\n/HwNDzz0KiLkh5RFw/waNRyjUExCcqaWVmcUgAJPkKsqlx2xXqEndLqaNGmwpc2+oS5e6znEaz2N\nvNZziDsu+MCoMXWAkMfHDXVL+NXelyjwBJhdUM7y0npaYv283LWfq6sXkLDSnFtUTZ7Hx/++9f3c\n9pcH+Oia++iOR/nyeZfzek8bL7U3UuDxsbikit293VR5JZuaWzHiIAHTNJFpmwee3MQz2/ZheTXn\nF0eCpithVygmI2fnq/AkImWbtET7ORTtZe9QJxt7DrGxp4mBtLOcv8yfx/KS+iOef1X1AvpSMX53\n4BVurF/G/KJK3tewnMebt9KdiNATS/HQ4HZumbOMmrxC/uuy9/L3Lz7K55ZcygUV9VxQUc93N61l\nY1cLv9y8GY+mU5mXz0M7t6OZzooCO2axd3s7siuNtCUpAwjoeAFdV2PtCsVkZELiLoS4GvghoAO/\nkFJ+e5w6q4Hbcfao65ZSXnoS23lGk7TSNEX7OBTtHT4ivTRF+2iJ9WOPMMytD4W5onIey0rqWFZa\nT23w6HYE+R4/N9Qt4dGmLdy+409cX7eEvmSMqJni0YM7eaZpDz+6+Hq8uo6UkmnBfO6+7CZ8+vCj\n708liKdMumNRHrnxFiKxJN3b+3gy/wC2buPrFfSnk7zz6kXkP7GdNS1DJIMGXtSbu0IxWTmmuAsh\ndOAnwJVAM7BBCPGIlHLHiDpFwE+Bq6WUh4QQ5aeqwZOJlGXSnYzQnYzQk4g6YTJCdyJCd9JJHxjo\noP/RtaP8zgs8fupDYRaFq7m2ZiH1eWHq80qoD4Up9h3/MFSZP5/3z1hJQ14pjzVvwad7+MD0C/nc\nC3/k8Ws/SmWogL0D3W6bLeaHh4d3vvjSH+lNxvnGiqv5jw0v0BOP8bsnXuPA/l6KugSDMySJaRL/\nkMHdf3yF/o4hECCkdPZqvfQbVJSd3B2mFArFiTORN/eVwF4p5X4AIcQ9wPXAjhF13g88KKU8BCCl\n7DzZDT2VJK00g+mEc6Ti2fhQOsFgOs5AamQ87op4lMF0YtzrFXj8lPrzKPXlMdso4vyZ86nLC1MX\nClMbKqbIGzzpffDrHi6rnMslFbMRwMGhPt4/eymPNe6kKTLAT7e/yPziaTx1aBdfXnY575mxkAOD\nvXg0nbsufQ8xM40mNL6w5kma1ndy5UVzuefh1yjYC5EGmFZVwM8/+z4uve3HeDRn2z2AZCwJKHFX\nKCYbExH3aqBpRLoZOP+wOnMAjxBiLZAP/FBK+T+HX0gIcStwK0BZWRlr166dUCOllJhI0tIihU1K\nWqSxSUk7m5eWNiksUtIpT2KRlBYJ6YSZdHJEOiFNktLCPMY+Qj40AsIgKDwEhUGR5qVOlFDg91Ag\nvBRoXvJHhJ7MPHwTIjJCXrsEetz/nT4WmpKnWvdx57aX+HTJXBbF/dQWTOdrLz9Jel8zFZ4A55s6\nj/35T+QbHt6Gh3uHouyvj/LU/p0MzhDoSUgWSfLzTe57+Eks0yRgSoyh4dXDkUgEwyMn/DzPVCKR\nyJTvI6h+ThVO1gdVA1gGXIHzGveSEOJlKeXukZWklHcBdwGUz54u7/O1krJNkrZJyrZIWaaTttx0\nNn4s+R0fn2YQNLyEPF6Chpeg4afE8BHUM2nnyPf4KXAPJx6g0OvE8z1+vCcwBXPt2rWsXr36TZ9/\noqyK9NMeG2JFeS0Aq4E31j3CqsUXgBT867pn6YhGWVZRRU1+Ad+/6H28dOAQn37iUTAkphd8fdAx\nKLlnXyuz8osZGhwkpRtk/C/z8vNIp2M57efpINfP8nSh+jk1mIhqtQC1I9I1bt5ImoEeKWUUiAoh\nnm7TRjMAACAASURBVAMWA7s5AhY2HYlBfLqBVzMo9Hjx+Q28mo5PM/DoBj7NcMt1fLqHgO7Bpxv4\ndQ9+zYPf8ODXDDcckdY9BA1vdr782cC+gR4SVpr5xdNGfYCtzSuiKliQTf9oyzo64kNUBAv4yOMP\nckX9TN49dz4vtRxiR3cnX1v3LB9YsJirK2fz7PpdGD0SYQnmXVLK5265nC9+5T5asZEhPfvLoz6p\nKhSTj4mI+wZgthCiAUfUb8YZYx/Jw8B/CiEMwIszbPMfR7toqRbggctuO/4WK8bw4P6t/HzHK4Q8\nHuYVlXNOcTnvnbkYr65jS4muacTNNL/ft4Xn2vbzy8vfhy4Es4pLmF9aRqHPz9Uz5jA3XMb61iYe\n3LWDvTs68UmDwTobT7+k6VAfd/5uHem0YxmhZRRdSqXuCsUk5JgmLVJKE/gU8BSwE7hPSrldCHGb\nEOI2t85O4ElgC/AKznTJbaeu2YoMcTPNwwe2c/vF13H/VR9iZXkt+wZ7uGP7SyTMdNZyOGB4WFhS\nwa8uv5k8jw9d05hfWsbX1j3LUwf2ANBQVMwV02fSGYvQ5o2gh3Q8ugaG4J8+cw3dfVFaByLYSHSl\n6ArFpGZCDlxSysellHOklDOllP/u5t0hpbxjRJ3vSinnSynPlVLefqoarBhLwjJpjw0CcHXdPC6v\nnsVgOskfG3cC8HzbAV7uOMTS0mpCHi/bu53JTDfNW8htS1fy54P7+M/XXqY9MkRZMMRbp88i6bER\nNs58eCkJ+b38+9+/k7RlEcMe9YvzZjZOUSgUpxa1QvUMIW6m2dnXwVA6xaVVM7L5AcPD+2cv5Te7\nN1HqD7EgXMGK8lpao4O82NHIdQ0LGEwluKTSOeeXWzfSMjTIglJnKcLqugZKAkGeO3SAW598iKXT\nqvhT4z6CXi9aSOCxISkE7d0D5Pm9FAgDhMSQaY7srq9QKHKNEvdJSNIy2dnXybbedrb2tLGlp509\nA11YUjI9v5g114/+VvHWmtl0xCP8ds9mbpq5iMWlVdw0azEP7t9GR2yIa+udLQwP9Pfx4K7t3Hn1\nDQDE02kGkgkurqnngqpa3ujpYndvN++ddy4f+t39+Ao86FGJJgQf+vffcc9XbyGVsijUdAQmycwL\nu3pxVygmHUrcc0TKsmiPDdIaHaTFDZsi/Wzv7WB3fxemtAEI+wIsLKnkrTWzWFhSycJwxZhrhTxe\n3j3jXB4+sJ0fvP4c1zcsIGY6C7MKvP5svW+8uIaQx0tlXj4HB/r41kvP0R2PkjBN/nHValZV13Fu\n2TQs22YwkSDg1fFrBj6PgUWKgM9DKm2S9miENGcLQRul7QrFZESJ+0lGSknUTNGXjNObiLEx3svB\nN16lNTpIa2yQ1ugALdFBuuKRMXP3S/0hziku5//MP5+FJRUsDFdSHSqYkKVuqT/EB+ecx8yCEh7Y\nvxW/bvDji2/Iirtp29x8ziKebdzP59c8ycb2Vj6+dAU3zVvIb3e8zr88/yfuu/5mwoEgA4kkCIFp\nSYQp8aIRt53WJpMmAY8HIQSarmGDUneFYhKixH0cpJQkLZOhdIqomSSSShFJJxlKpxhKJ+hPxulN\nxg8LY/Qn4/Ql46QO22GKnl34dIOqYAFVoQJWV82gKlRAVagwm1cZzMdveE6o3T7dYHX1TN5S2eCI\n74g/CoamcXn9DGaHS3hg13YWlVdw07yFALx//mKebdxPTzxGOBCkPxFHmBJzIEU6bkHcRk/C/Y9v\nIi0kYVvgEQJNU+MyCsVk5YwTdyklprRJWiZJy3LD4VWtScskYZnEzfTwYY2Mm2Pyo+kUkbQj4M6R\nyg6LHAldCIq8AYr9AYq8Aerzi1lSWkWxL0CxL0jYF6DIF6B5xy7eecnlhH2B07apha6NngSV2bha\n1zSmFxZz29KVpK3hP0AP7tpONJVidrgUgP54gmAbiIgJRQbeAg+plEldZRGmT6MPi2kMi7uSdoVi\n8pEzce+3Uvztuodd2wGLtO0cmfjh+Vkxt01s+WbMCBwRChge59AzoUHI46M2r5A8j488j5d8jy8b\nz3Pj+Zm410uxN0C+1z/qzfhIrN3bQon/5BuFHQ+H/1EJebyOMTPQONDP3Vs28u3Vb8uW98Xj+Hug\nfxbkez34LB0raXP5+XP58Q+eJlkgkO6wjHOD09UThUIxUXIm7klps6WnDa+m49F0PLqOV9MJGB4K\nNT9e3c13D5+u49ONww49a1GQTbvxoOHBnxFww/GY8Wr6WbUlXMvQII/v24UQgumFxcwJl1BXUAQM\nv81rQvCVCy/l3LJhG+C+eJx0Hvj7IBVKEzA0Ah6drt4ItoazAxMjh2UUCsVkI2fiPs3wj5nSpzi5\nfPTxB3nr9Fn0JGL0JeL8uXEfF9fUc+3MuQgh2NvXQ1kwxKqaulHn9cbiRGqhYB9Yg0liXhtDCv7j\nl89iBnUKkxJDE2ju8I+SeIVi8nHGjbkrJsauni7KQ3n8w/kXA7Cnt5tNHW1saGvGrxtcWtfAk/v3\ncNM5C8ec2xuPoQd0IrU23ggUerwUG34+cO1ydq5vxECDAIjMm/tZ9K8hheJMYUL2A4ozj7JgiM5Y\nlN/t2ALA7HApV82YzbxwGb/evpmEafL++YsoD47e+UlKyb7ePkJeLwJ3bN2rUVqaR1G+symHZVoI\npPqgqlBMYpS4n8EkzDRP7t/DZ555jF09XaPKwoEg//aWK3ix5RA/27Se3niMQp+fm+cvImh4WN/a\nRDgw9kPvz9a/wpp9+1lUPrxYykrbhPxekinHwd0yLaRkQh+UFQpFblDDMmcIsXSKvX297O7tZk9f\nD7t7u3mlrZloOk2xP8C1s+Yyt6Rs1DnLK6qxpGRN436+8eJazq+qZXlFNetbm/jcyovH3OM3m17n\nB8+/wPXzz6EhUMRLNIKEVNokL+AjmXB2XzJNGyEZ/qCqNF6hmHQocZ9kDCaT7O3ryR57+nrY29dL\n89BAdkWrV9OZURzmutnn8PYZc7igqhaPPnZjEiEEF1TV0lBYzIa2Zu7espHNHW18dsUqZhaHR9X9\nw7YdfO1Pf+bymTP49tVv47tPPUfAY2BikkpaBHwe4omUc13pzrZRwzIKxaRFiftpImmZdMdidMai\ndMWidMYidEajdMWjdLlhW2SIzlg0e45X15lRFGbxtApunLeAOcWlzA6XML2wGEOb+IjatFAe75g1\nj3fMmkfassb8IXhw23a++MRTXFhXx4/eeS0eXac3Gifk9TKASSJlsn7TAV56fq9zgrvOYHieu5J3\nhWKyocT9OLClJJpOMZRKMphMMpBMMJhMMuimB1PD6UxZU08X0f3b6E8mxlxPACWBIKXBEOXBEHPC\npcwoKmZWUQmzwyXU5heOWW16ohwu7L/fuo2vPPk0q+rruPNd1+P3OKub+mJx/IbBAM6bum1L9BHz\n2qUt0dWojEIxaTmjxV1KScq2SFs2KcskbTuhY0tgkTBdawI3dNIWCTM9qjyWdmwIYmn3cC0J4m48\nk5cwzWO2KeTxUOjzU+D1ke/1UeH1c05dPeXBPMqDIcqCIcpDIcqDeYT9gXGHU04Xv3jlVb79l+d4\ny/R6fnbDdVlhB+iLxvFm2ibBsmy82nBa2jI7z12pu0Ix+cid/YCZ5m//9EdM2yJt26QtC9O2nbg9\nHDctp9wR8RH2BG7+iaIJQdDwEPRkDi9BwxHoylD+cL7hlIU8Hgpc8S7wuYfXT4HPEfPDh0vWrl3L\n6ktWn3A7Tya2lHzvuee565VXefvcOXzv2muGhdylNxan0OvDozve7WbaQjdG/LpIqUZjFIpJTO7s\nB2ybzR1tGJqGR9Pw6Lob1/HrBobHiRuahqFreDXHWsCja1lrAq9rWeDR9TF5PsPAbziWBH7D44aO\nNcHI8HjGrqcCiXSaLzzxFI/v2s37Fy/iq2+9fFyjsd5onCKPj5DPQwyTdMpC8wgMQ0MAtmUj3HGZ\ns8nSQaE4U8id/YDXx18+8LFc3f6spCca47aHHmZTaxtfvPQtfGzF8nGFOZJMkbYspA1Br4cYcVJJ\nEy0k8Pk8pIgjLYlm5G5ISaFQHJ0zesxdMXG2dXTwiT88Qm88xo+vewfXzJ1zxLo90RgApmnhc4di\nEgkTpMTr0Unhvrkr9wGFYtKixH2KIqWksb+fv+w/wF8OHOSlxkOUhkLc+1c3c27FtKOe2xNxxD2R\nMgl73G36pDNrxutx3tYty1aukArFJEaJ+xRiMJHgpUNNrDvYyLqDjTQNDAAwI1zMLect5eMrV1AS\nOra3fEbcY/EUZZ6AK+IS25YY7lCMtKzsLBk15q5QTD6UuJ/BpC2LLW3tPO+K+Zb2dmwpCXm9XFhX\ny0eWL+OShunUFxcd13W7Is5Cqmg8hVYgHF8ZElhpG48r7qZpo43csEOhUEwqlLhPcqSU9MRiNA0M\n0NQ/4IRufFtHJ9FUCk0IFlVU8MkLVnLx9Oksrqw4ofnz3ZEYmhBIKZGWJOhzxd208LvXtUwru0m2\nQqGYfChxzyFSSiKpFL2xOH3xON2xGC0Z8R4YpKm/n6aBAeLp0YunykIhagsLue6ceVxUX8eF9XUU\n+v0npU22LXmjrZPCgJ/IUBzTtAl4PfQB6ZSFkecFwEpbCA10XQ3JKBSTESXuJ0jKsoimUkRTKWKp\nNBE3Hk2liKbTvNbewWvPr6M/nqA3Hqc/7gh5XzxBXzyOOc5CrKDHQ21hIbVFRayqr6euqJCawkJq\nCwupKSwgMGIl6ckkmkzxlT88xdrdB3j7gjk807mbVMokz71fOpVG15wxezNlIWB4lapCoZhUTAlx\nt2x7eHWrZWFaNil3NWvKMp3QdNP2iLh7JE3HoiCedi0KTCdMmCaJdHo4bpok0ibRtCPekVSatGUd\ns316cytFgQBFAT/hQID6oiKWVgUpDgQoDgQIBwIUB/0UBwLUFBQSDgZO+0fK/V29fPp3j3Kwp48v\nXn0p5f4gz6zfTSKRprjA+VdBIp4e5eEuEOiGzvfX/Ctr1649re1VKBRHJ2fi3pdK84k/PIwppSPO\nlo0p7axQW7abL92yjC2BNTJ0xFwe+3YTxuOuZM0cmZWuAY9Bvs9HWShEyOsl5PWS5/Vk48OHhzzP\ncHrrqxu4+oorJvXGFk9u280/PvQ0fo/B3X/9Hs6fUcv/PrcRgKFogtqiAgCSCRMBGB49+zPX1LCM\nQjEpyZm4m9KmaWAAXdMwNA1daOiawKcbBD3CyXMPwz1G2hQYmoZHH5nWnbQb9xquFcGII2NTcHiZ\nb4SYn2wXxn2GMWmFPZZK883H1/LAxm0sqqngh+97BxWF+QD0DMXQNY1kykJIgc9rAI64e70GSUBo\nqA+qCsUkJWfiXubz8djffChXtz/r2d7awT/8/gkae/v4+CUr+b+XXTBqhk3PUIzikJ/B/ijYklDA\nS5QESPD5XHFHjbkrFJOVKTHmrpg4KdPkp2vX84t1GyjNC/Hff30j58+oHVOvezBKQcDPIFFsSxL0\ne4kC0rbxejO/NmoqpEIxWVHifhaxpbmdf3zoafZ29nDDkvl86ZpLKQyMP4WyeyhKyJeZJWMS9Dtx\naUk8rrgLJLqhxF2hmIwocc8xg/EEuzq6iSZTzKsoo6Iw39mf9CSN00eTKba1dPDUjj3cu2ELZfkh\n7vzgDVwyp+Go53UORJlZ5uyzmkyY2T8Clmnj9boWBFKqYRmFYpKixP04SKRNOociGJpGeX4ehj7W\nB10Iwe9eeZ0D3b18+vJVgPPh8s6/rOfeV7eypLaSj1+ykqV1VUgpuf+1bTy1Yw9+w2BJbSV/c9Ey\nioOBN9U+25Yc6Onl9aZ2Xm9u4/WmNvZ09mBLiSYE71uxiL9760Xk+31HvU7asuiLxvBMKwUgGk1R\nXhACwDLNrHlYZuaMQqGYfExI3IUQVwM/BHTgF1LKbx+h3grgJeBmKeX9J62Vk4DeaIwfPfsS6/Yc\npDZcyM0rFnHVgjlZQbdtiaYJdrV38dtXXmd6STHdrkfLH7e+wcGePl7+8if43Suv8+uXN7G0rooN\nB5t5o6OLOz54A8XBAN98fC0PbdrBhy9adsy3dykl7YMRtra0s62lg60t7Wxv7WQokQQg3+9jcU0F\nbz1nFotrK1lYXUFRcGKrWHsGY8iMC6ShMzSUwOP+IUsnLUL57hCNVLNlFIrJyjHFXQihAz8BrgSa\ngQ1CiEeklDvGqfcd4OlT0dBc8/SOPfREYvzp7z/Kmjf28YfNO1heX0NJXtAdnhCkTJMtLe3MKi+h\npqgAy3Zmg/dEYtSGHfOuZfXVHOzpY2NjC4OJJJFEKvumPqs8zPN7Gl1xH+uT3tw3wD899AydQxE6\nh6JEkykADE1jzrRS3n7uHBbWVLCktpKGkvCbtuTtGIgAzhBMcX6Qvt5BdOGIeCISp2P3IczGJrY1\nHkJKyUfmf5aaJdNYvmQFeUWhN3VPhUJxcpnIm/tKYK+Ucj+AEOIe4Hpgx2H1Pg08AKw4qS2cBNi2\nJJJIZcegZ5SVMKM0zAv7Grlu8TlYtsTQBa82trCzrYu/vvA87tnwOraUpCwbW5eEXQEvDgYIer20\nD0YoDPjpj8Wz9ykM+OlzN8oYD7/HIGWazJlWysWzplNfUsS5VdOYV1GGz3PyRtg6BoYASCVMCkN+\n+hh0pz0K+tbvoGJONXp1JQsWVpOOJvja/36CO7763/zb+37Ad57655PWDoVC8eaZiCJUA00j0s3A\n+SMrCCGqgXcBl3EUcRdC3ArcClBWVnZSlqzbUroHWG7ckhLLlu7qVzd9WJ4th+OmbWNKiQAuqCwZ\ncw/Lluw71AFCsHbtWiIpk9aWbrpbWyjo6wAgmjZ5obWH+SUF9O59g57OTrZt2oiRTnKopxMJrDUj\nRNImLc3dRDvaqMrz09XXn/05HOgdottNZ8bJD+fW2RXDiXg/ffv6eWnfrhP+OY7khX2dAHR29ZLn\ndYZguru68fl00tEkgRmliK4k/f39kLbY8sbrLHrnHH79yYentA1BJBKZ0v3LoPo5NThZr3u3A1+U\nUtrHGCe+C7gLoKy+Qf58b0fWZsCSEtu1HrCzAjxsQ5ARYcvOWBRITNtCnkTvgTyfly/91XvG5Fu2\nTdPLmxlKJFi9ehX9sQRtr21FE4LVFy8HYGdbJ1/fcD+h0nJeaBlg50Ac0Rnl4mIfFyxZxIaDzaxe\nvZruSJTt615l5fQaZpWX8FTHk6y4cBUhn5fB13cy39RYvXp1dgw/Fzzf/Wf8ng6SScHs8lKa9w1R\nXFBMsgg6vR5SjX1I06QgvxQdweJzlvCzf7mb+rm1rF69OidtPh2sXbt2Svcvg+rn1GAi4t4CjFzl\nUuPmjWQ5cI8r7KXA24UQppTyoaNd2Kvr6B4NTRPoQqDrGroQaJoTOvYDAk1oGLprU6Adbk0gMDR9\nOF938rNWBLpjS2BoOoauZeOeTHykJcERNnzWNY1pBSE2N7W6acGh3n6umDczW6eqqICPXbyckN9H\nXUkRsVSa1fNmUBXro7KijLueewWAaDLNqwdb+Mzlq7Cl5KKZ9fz42ZdYVl/Nc7sPcPOKxQA5EfZI\nIskdT6/n9y9uYVF9BW9sbcPr7qFqpkyCQS/MqsNKprBa2tjR3IIQ8LnLmqlZUs4/3ft3p73NCoVi\nfCYi7huA2UKIBhxRvxl4/8gKUsrspGkhxC+Bx44l7GG/l//+8I3H3eBcsaS2ip+uXc++rh7aByIc\n6O7j/IZadnd0AzBnWin/55KV2fobDjYzo7SYxKE+ZpSFueWCpVz+/V8Q8nn56wvPI+AOd3zowqV8\n64m/8NDm7ayor2FlQ81p75ttSx57bSe3P/Y83UMx3rVyATevWswtW3+D4f5LLBFPEQr6EIbOrEvm\n095nMqehmFC+n2/e/1nWrl1LQTj/tLddoVCMzzHFXUppCiE+BTyFMxXybinldiHEbW75Hae4jZOC\nysJ8vnDVJXz23j+S7/Ny6yUrCXg9HOjuJd/vY860UkzL2XrOkjafuPR8KgsL2HxoPx5d533LF3HD\nkvlZUc9QEPDzrXdflZM+SSlZ98ZBfvjYOna3dXNu7TR++JHrWVhfwZZ9zr9SpCXxGDrRSJKiAsfL\nPdYziN3XT2tiCL/fwz3feQijYqwvvUKhyB0TGnOXUj4OPH5Y3riiLqX8mxNv1uTkLbOn85bZ00fl\nXbVgTjaeWdSkoXNOZfmoepomxgh7LtnS2Mbtj63j1X3N1JQU8u0PXsPVS+Zmh4M6+9zpkGmbcGGQ\noe4Efq+BbO1ix4FDgI4vFCA/HAIp+cM3nsZsE9z8pXflsFcKhSKDWqF6lrHpQAt3Pr2eF3c1Es4L\n8uV3XcaNFy7MbnydISPu8ViK4sIgjQf7nTpdvSy/7Vo2PLuDvAIvVTOncfOX3kXZsgL+5/8+pMRd\noZgkKHE/C4gl02w+2Mp//ekVNuxrpjgvwGevvZj3XbSYkN877jkdvUP4vAaDg3FKikLYtjM8gxAk\nI3F8fi9m2kJ37QciPdGcze5RKBRjyam4Sylp7RskbTrTGzVN0FAezpbvbu1mKJGgOBRgxrSx888V\no+mPxtnf0cv+jl4OdLphRy+tfYMAlBWE+Pz1l/KeCxYS9B19iKi9d5Bpxfn0dsaoq3Keia4JqKtk\n0/3PIzWNpKZhDg3x5Wu+wb6tB/j8Lz51yvuoUCgmRk7FfSie5Lpv/YqF9RVIKQnnBfmPD78TgO1N\n7XzzgTX4vR48usY/v/cKqsOFuWxuTnFWySbpjcTpj8bpi8Zp6R3ggCvm+zt76YsMr3b1GToN08Is\nnl7Ju85fwOzKUi6aN33CK1nbe4eoCOfz+t5egu63Ag2BKMpn2eUL2L/xAPH2Xsrry7nlX95Ne7SZ\nFVcsPSV9VygUx0/Oh2VqSwv55aduGpWXSJn8au1Gbr3yfC5dMIMHXt7KnU+v5+s3vy1HrTwxpJSk\nTItYMk0slSKeSjvxZDobj6dSRJNp+qNx90hk433RBAOxeNarZiT5AR8zp4VZvWAmM6aFmVEepmFa\nmKrighMaJmnvGWT53Fqkax4GgO3MiLHTNqHifOKd/eSF86lsKKdzZ+ubvpdCoTj55FTcNU0wFE+y\ns7kTr6FTUZRPyO/Fsm22NLbxnQ9eg5SSS+fP4OfPvHLUa/VGYqTSFpa0sSw5YqNtd0WrJbPxw9Om\n5Wy0PTo8LM90NuQ2TYuUaZE0TSdMO2EmnrYskmm3PG0SiSdIP7Z5XGEeD0PTKAz5KQoFKA4FmF4e\nZmkoQHFeIJtXFApQnOdnWmE+JfnBk+b9niGRStMzGCPPHY/X3T8StmnjlxavP/QCVtrEStu8sW47\nn1v9VSzNovrXdcw+b8ZJbYtCoXhz5FTcvYbOtKJ8vv/oc0hbsnJ2LR9/2wUIIYjEk1nRCvq8WQfE\nI3HbnX/gjZbOU9ZWQ9fcFa46PkPH6zHwGUZ2ZavPY5Af8GXjmfyezg5mz2gg6PMQ9HoJ+DwEvR4C\nPg8Br2c4343n+b0nXayPl7ZuZ4ze565OFZbzhymdMknvaqRm6WwqZlSw/dmtrP7gRdz6b+/lNz+9\nh+995Kfcufl7OWu3QqEYJsfibvDLT70Xr2GQTJt85Ce/Z/H0Ks6bUYV+2A4/h6cP59YrVzIQS2Bo\nrp2BpmVtCgw9E4qsbUEmrQkNj+FaEowMXSHP2B68WcF1/CsuelPn5oqW7gEAhLsuyUxbBAJe4tEU\nQtpoAT++oBczbWZny1TPryARTeSqyQqF4jByJ+66c+uMd4nPY7BiVg0HOnpZMauGiuJ8mrr7qS0t\n4mBXLzUlR/+Y+tZFs095k88WmrsccTdTFh5DJxZJUlwUZGgwTuH0Clpe2UGeIUnHEvS19bL23he4\n5/bHWH7Vkhy3XKFQZMjdNjqWyWA8wc7mTg529vH6wTY2HWhlqfvWft3y+fxq7Wu8tr+Z+17Ywo0X\nLsxZU88mEsk0m/e04HfnuJeV5NHfH6O4OERkKME51yzHU1LMQGsPVjTGjue2s3nNdpZffy6f/s+P\n5br5CoXCJedTIb/9hzVZ3/KbVi1mXnW5G1/ENx98lp899TKzK0q5YeWCXDZ1ynOwvZcH/7KFR1/Y\nzlAsyTXnz6Pz0AAVpQX0NA0wvb6UXbs7yS8MYhpeVr77Qloa+7j641dz02eumtK+2ArFmUhOxb06\nXMivPv2+ccs8hs5Xb7ryNLfo7CISS/LMq7t49IUdbNnXiqFrXL5sNu9dvZgls6u54RN3sWJRPY1b\nWlm6pJ6hwTh5eT7MtIXX5/zqjNwg+493PcO1t6pnplBMBnI+z11xerFsmw07m3jsxe2s2biHZNpi\nRlUJn7nxLbz9wvmUFjp7oKbSJt19EcqK84hEkhTmB0inLfx+Z0GTzw093uFfoZO5cYpCoTgxlLhP\ncaSUDEYTHGjr5c+v7eFPr+6iqz9KftDHdRefyztWLWD+9GljZgN1dA8hJeQHnLnugYAr6j4PMpVi\n+7NbsKJRnrtvHdHufowKmxs//u7T3j+FQjE+StzPcJJpk87eITr6hmjvGaK9d4j23kHae4fo6HXS\n8WQacIa6Vp07navPn8clS2Ye1YqgpaMfGD2bCWDbU69htXei6XUIw6BmTpWy/FUoJiFK3HOAlJK0\naZFKWyTSzkrWZMokmTaJxFNE4kmiCTeMHxYmUkTiKaLxJL2DMXoGY2OuX1IQZFo4n4aqEi5YMJ2K\ncD5VpQUsn1dLftA/oTa2tDvirrljLYb7Yr9z7Tb02mouuOF8NqzZxdIrFnHJDcuV5a9CMcnImbhL\n6XzQs6XElhIk2biUEtt2QgnZuOWGtruZtp05x7ax7Uz+cLk14jzb3Wg7U56JO2WuLYElMS0L05ZY\n1rBVgROXmJbtHo4tgWk61gRp07UpcEPTskibTt3e/gFuf2qfY1MwQsyPZ3zaa+iEAl7yAj5Cfi95\nQR9VpYXMn15BZUkBFeF8KkrymVacT3k4f8LmYEejqb0fv88gHnVWBmcWNGlCgGnice/hcT+sWTIy\n3gAAFTxJREFUKstfhWJykTNx7xxMsPozP8nV7Y8bQ3c23zY0DcMYsfG2ruExdDyGu5pVd1a4Bv1e\nJ20nqamqcOwKvAY+j2tP4DHwZQ6v4ebp5AV85GWEPOAl5PfiPQlifbw0tfVRU1FMV/cQBfl+opEk\nAJd/+Aru/39/4P5vP4AVifDYT57gkR89pix/FYpJRs7EPd9v8Hc3XYqmCQQgNIEmBEJkQkbEBZpb\nro2op2vD9TVtZB0NbUS5rjl5mVDTBLoYztN1N9SGBVzXh20LTuSN1LEfWH3Sfm6ni6a2PmZPL6ej\nY5CysgL6eiP4/B5qF9Sh19Vy6V9dzMGvP8g5F87lvCvOVZa/CsUkI2fiHvQZfOBty3J1e8VRSKVN\nWjsGuPKiebz4xhvUVBfT1xslXJJHZDCBEIL6+bVoPh/LrlrCOctn0LlWWf4qFJOJ3NkPKCYtTW39\n2FJSW1lMe8cA08oL6O2JUBwOER2MY3h0pOvtPnKeu0KhmDwocVeM4UBzNwClRSESiTRVVcX0dkco\nKcsnMhgnryCAmbIA8AXG34NVoVDkFiXuilGYpsWWN1qdbxfuBiOV0wrp6R4iXJLP0ECMvIIAybg7\ni0bAa8+8zmBXJJfNVigUh6H+TX2WI6Wkqa2PDVsaWb+lkY3bm4jFU8xpKKfLFeySkjxi0SRl5fk0\nb2mioDhIKuEsjEolUnzpqm9wzd+vhvfmsCMKhWIUStzPMqSUNLb0snlnM5t2NLN5ZzNdvY6IV5UX\ncuVF81i5qJ6Vi+q59/fr0TSB4VoTlJQVMDQQo6S8gGTCeXP3uh4zCoVicqHEfQpiWjaDQ3H6BuP0\nD8YYGIrT2RNh6+5WNu9spm/AWdVaWhxiyTk1LJ1fy4pF9dRUFI26zqGmXqoqi+jtccS/vKKAwb4o\nDXMrScadN3evT4m7QjEZUeI+CbBtZ2VsOm2RTJkkUiaJZJpE0iSZcsJEMk0iZZJ08xOpNNFYkv7B\nOANDcQYiCQYGHUEfOsJ2dxVlBVyweDpL5tewdH4N1dOKjrp9YFNzL7U1YbranZ2ZysoLGeyLUVAU\nJBlLYXgNNF19tlEoJiM5E/eUafPKloM4M+okUjpDBs4BclTe6DL7sDgZ2wJ7tF1BJs+xNcCJ2/aw\nzYE9bF8w0qbAtsexNHDtC6SUrk3BCGsCy86WZ6wKLNeqoL9/gP96rNGxJjAdi4K0aWFZmbhzzpvB\n69EpzA9QVBCgKD9AeUM5xQUBigqCFOYHRsXDRUGKC4ITvrZl2TQ197JieQMd7QNouiA/308ykaaw\nJI/u/e341UwZhWLSkjNx7x9K8dlvPJCr24/L8ErXzGrWkYeWXfFq6JqT1sWoFa1adrWrhmHoeL0G\nZspDxbQiDNeeIGtVYGhu6NgVZOI+r4HfZ+D3evD7DHw+D36vgd/npt18v8+Dob/5jbuPRUtLH+m0\nxfT6Ujav20tZWQFD/c5wTlFJiOZtKXxBJe4KxWQlZ+JenO/ljq/fjBCAcCwInGX+w9YDGVuCkWVj\n7QqGbQoQAi2TzpRroy0MRtkWZK99YhYDR+NMtR/Yf7ALgIbpZTx53wYqqoqYVlPM/Rv/FV3XeO2J\nzfiDvhy3UqFQHImcibvH0Fg0rzpXt1ccg337O9E0QUN9Ka3NfVz4ljkIIQjlOZbBiViKYJ4Sd4Vi\nsqK+hinGZe++TupqS0inLfr7olTWFI8qj0cT+NSbu0IxaVHirhiDlJLde9uZM7uClkM9ANTUlY6q\nE48kCeZNbOMPhUJx+lHirhhDd/cQvb1R5syeRlOjI+7VteFRdeKRBAE1LKNQTFqUuCvGsOONNgDm\nz6vi0MEuNF2MEffYUIJgfiAXzVMoFBNgQuIuhLhaCLFLCLFXCPGlcco/IITYIoTYKoR4UQix+OQ3\nVXGqyMxpX/fiHn5778v86KfP4PHozJo5jcYDXVTVhPF6DWx7eD5+LBInmK+GZRSKycoxZ8sIIXTg\nJ8CVQDOwQQjxiJRyx4hqB4BLpZR9QohrgLuA809FgxVvnng8xaHmXg4d6uFQUw+NbtjS2odpDgt3\naUke775+GR6PzoG9ncyeVwk4U0YBkokUyXiakHpzVygmLROZCrkS2Cul3A8ghLgHuB7IiruU8sUR\n9V8Gak5mI88GnJWv7qrVlIXprl5Np03SaXd1a9p0Nt5OW6TSFslkmng8RSyeIh5zwlg8RTzu5seS\nTl4sRTSapLtn2JZX0wTVVcXU1Zaw6oJZ1NWVUF9bQm1tCXkhZyw9Fk3S1tjNrLoSvveFe6mbWc7b\nblxBZnfvYIESd4VisjIRca8Gmkakmzn6W/lHgSfGKxBC3ArcChAOV/DPX/s1jmEAIHFimRBAytF5\nri3BEdNkdCdjWTDiOtlzRsZH2xxkzh+2PDjM/mBkuc2wxcFh52TsD6R0hjxu/+kmx+ogY22QtTQY\nXfdE0TSBz6vj9WlO6NXxejSCAZ3iogALFxRRWhKgrNRPuNiPPsoXpoeO9h462odzGvf3o0WT9Pd1\nUzy3hHV/3sTv7vgzxeVBMHSa2xp58YUoAMlEkrVr1554JyYxkUhkyvcRVD+nCid1EZMQ4jIccb94\nvHIp5V04QzaUlNbJl15pz64wHXENJw83T4zMw1nN6pZnV7eOk9bcE4S7qnVUfOR9hBi9+nXESlZN\nF851NbKrXQVOfsaqQLgba2dXxY64hqYJuru6qKyqzFoVaK5VQSatj7Ax0DQNjydjSaDj8Y6wKvAY\neDyurYHHwDA0fD4PwYCXQNBLwO/Be5K3vPvBmgdBCL7yvQ9TUpqfeYbc/Z3HuP+NLs5ZsIBFF87k\nx/wKn993Rq7EPR7O1NXGx4vq59RgImrQAtSOSNe4eaMQQiwCfgFcI6XsOdZFS0sC/Onxz0+0nWcs\nZ/IvUE9vFF/Qy2B3JCvuQggWr5jB/T/9E+v/8gaLLpyZ41YqFIrxmMhsmQ3AbCFEgxDCC9wMPDKy\nghCiDngQuEVKufvkN1ORCw4191E9o5z/9w/38IMv3ceebc0A9HQOgKZRWVeS4xYqFIojccw3dyml\nKYT4FPAUoAN3Sym3CyFuc8vvAP4FKAF+6g6xmFLK5aeu2YpTTXfnIB1t/Vz/mStZffl8Hr/nZb75\nt78hvzCADoDg6ptW5riVCoXiSExokFZK+Tjw+GF5d4yIfwz42MltmiKXPP77DYh4it7mXl5Zu5Mr\n372cD332Kpr3d/HAz55h9ws7Ka8J09ven+umKhSKcVA7MSnG0Ly/i8d/+xIeXaM4nEdf1xD33rGG\n4rJ8brp1NcKW5IfzsvPeFQrF5EOJu2IMax7dRCJtsfJt5/LuD7+FgZ4IrY09rF+zk+9/6T4SXf2E\npxXkupkKheIoqFcvxRiqZpSRiCaprixC1zXC5QWcu6KBj37h7fh8Hlqb+igqU+KuUExm1Jv7WYxt\nSwYHYvT1Runvi9Lvhq+t34c0NA5saeLObz7K3EW1zFtcR0VtmH07W4n0Ryk9rz7XzVcoFEdBifsp\nRLobdFumPWqz7lFhZjNvy86uXLVMG9sesfH2EdKmaZNKmaRTVtamIJ0aDlNpi3TSJJ02SaUsBvpj\nDPRHGeiL0d8XZaA/hm2PXRqr6xoXvX0xN918Pru3NPPG5kM8/D8vIG3JklWzePS1vYQrCnPwE1Uo\nFBMldxtk9ya47YN3Di/7H1GWycs6E4ywBnCy5aiy4aX7oy0EsueMuMeo+llLAdfCIGtNMDoNoy0G\nGGM74NS3bZk9d6RofovnT/wH9ibRNIHHo+P1GeQXBCkqDlJRXcy8BdUUhUMUFYcoDudRHA5RHA6R\nV+CnqDgvu5K3dmY5saEEeQUB+nsiCODh2x+nrDp89BsrFIqckjNx13RBRXURMGw1IEbuUS1G52Us\nCsSI8sPLRtUbaWsgRt9DZL0MxrExcDfmPmo6E2Y2687EMzYI2nCdxsZGZsxoyFoVZG0MxDh2B5pr\nQ6Brrh3BCMsCQ8taGmTqZGwJvF7DsSrwjA69HgPdmPhnlR0bD/Lsg68xe2EN0+dUUFVfQijPn903\nNRDysX39XgDKa5S4KxSTmZyJe0Ghj6995325uv1pw7EfuCTXzZgQ//29J52IgJ2bGimZVkB1fSlL\nVs1i99Zm1q/ZScN0Z1XqNLU6VaGY1KgxdwUAZtqiZkYZl123lPyCALu3NdPW2EPboV4a93bwzAOv\ncvE1i2g90IkQgor60mNfVKFQ5Awl7goADI/OX//9Vfj9XvxBLw3zKolGEhza08GebS30dA5y3S2r\nuPPL91JWU4zX58l1kxUKxVFQ4q7IUhTOG5UO5fk5Z2k9g/0xKmrCFIXzOLS7nbo5lTlqoUKhmChq\nEZMCILs/anb2j4tl2SxaOYN/+s9bsEyL5r1K3BWKMwH15q4AhvdHHTnzyEk7s2QCIR+Nb7SSSqSZ\nubB2vEsoFIpJhBJ3Bbu3NtNysIt0ykQIwbzFddTOLAdgx8ZGYpEkK1fPY8/rhwCUuCsUZwBK3M9y\ndm1p4u7vPk5BcYiZ51QRjSTYsbGR6oZSrrvlItJJk5oGZ2bMzlf3E8z3UzO7IsetVigUxyJn4m6Z\nNk37OkfljRzrHZU/JkMeLTn6OnJs/ujisXXHrXf4qlnkqLwxq2jdVatNe3rZGtqfXdk6aqWre0Jm\nk+5MuW3L4VWwtnuOu/pVZuwK3DBjRWBbMhs6NgUj4m46lTBJJtNU1pZw3S2rAHjinvUsXTWbmz9x\nOdFIgv7uCC0Huli/Zif/+8Nn+Mjnr8n+DHa8so95y2YctrG2QqGYjOTOfqArxq3XfD9Xtz+t/Jb1\nuW4CALqh4fV5OO/i2VlxP+/i2Wxct4f+nghFJXmE8vxUTy9l7uI6vv/F+9j0wh6WXjSb3vYBDu5o\n4bJ3r8hxLxQKxUTImbjnFfn54g/+akz+4R/0hvOPUe8o5WJk4biWBeOcN169w04YaXGQsTAYeT2B\n4PUtr7N48ZJR1gVZK4NhD4RhWwPXimCkLcGYMtf2QNM0NEND1wSaa1Og6WI4zNgY6E4d3dDH/FyX\nXjSb9c/u5PZ/vJ+5i2pZsGw685bWUxgO0bS/k/yiIACvrdkOwLLLF4y5hkKhmHzkTNx9AYPV71iS\nq9ufNgbSLSxdNSvXzTgi+YVBPv+9m9n0wh7eeP0Qf354Iz//9h8pKA6y+PyZzFpQDcC6RzdRWlVM\ng5tWKBSTG/VBVQE4b/ALlk9nsC+GZdkM9kVpmOvMZx/sjfDamu2867Yr1NZ6CsUZghJ3RRavz0Op\n69M+rbo4m//0b1/EMm0uf+8FuWqaQqE4TtRrmOKopFMmD931LEsumUfDfDUko1CcKShxVxyVx3/1\nPD1t/bznk1fmuikKheI4UOKuOCJ9nYP8z7ceZunqc1h2+fxcN0ehUBwHStwV42JZNrf/3a9JJdJ8\n8ts3H3GKqkKhmJwocVeMy91ff5BXnt7Kx7/xXmpmTst1cxQKxXGSs9kysYEEd3/9DxOqK8caEBzj\nhInXP46qbv0jnDBOtpSSpqZmdv+5a9xzx1xqRMa41gfj1BlpXZDNc/5vlBWCY2FgO5YFlu3YGNhu\nXI6I25LoQIwdG/Zz3ccu4x0fWX2Un4ZCoZis5Ezc45EUD9315wnXP95hgeOqfrzXPnw57FEuY9kW\n2/XGI9YZa7E7djXt4fmHbyQujrLidXjVrMiuXnXi2vCm3bqW3bg7k/+OD1/Krf924xF/BgqFYnKT\nM3EvqS7gkV3/mavbnzacDbJX57oZCoXiLEONuSsUCsUURIm7QqFQTEGUuCsUCsUURIm7QqFQTEGU\nuCsUCsUURIm74sQ43oUCCoXitDChqZBCiKuBHwI68Asp5bcPKxdu+duBGPA3UsqNJ7mtihxjpk0a\ndzSzd9MB9m0+yN7NTghgeMbu8qRQKHLHMcVdCKEDPwGuBJqBDUKIR6SUO0ZUuwaY7R7nAz9zQ8UZ\nSmwozv4tjY6QbzrAvtcPcnBbE+mUCYA/6GPG4nqueP9bmL1sBkaNeoNXKCYTE3lzXwnslVLuBxBC\n3ANcD4wU9+uB/5HOOvmXhRBFQohKKWXbkS7a09TPdQW3nEDTzwwsy+IH+n/luhnHTSKazNoeFJbm\nM3NpA+/622uZuWQ6s5Y2UD27Al0ffltfu3ZtjlqqUCjGYyLiXg00jUg3M/atfLw61cAocRdC3Arc\n6iaTj/K/246rtWcmpUB3rhtxQnQBT7vHkTnz+3lszoY+gurnZKd+IpVOq/2AlPIu4C4AIcSrUsrl\np/P+uUD1c+pwNvQRVD+nChOZLdMC1I5I17h5x1tHoVAoFKeJiYj7BmC2EKJBCOEFbgYeOazOI8CH\nhMMFwMDRxtsVCoVCcWo55rCMlNIUQnwKeApnKuTdUsrtQojb3PI7gMdxpkHuxZkK+eEJ3PuuN93q\nMwvVz6nD2dBHUP2cEogjbj6hUCgUijMWtUJVoVAopiBK3BUKhWIKcsrFXQhxtRBilxBirxDiS+OU\nCyHEj9zyLUKI8051m04FE+jnaiHEgBBis3v8Sy7aeSIIIe4WQnQKIcZdnzAVnuUE+njGP0cAIUSt\nEGKNEGKHEGK7EOJvx6kzFZ7nRPo5JZ7pGJzNk0/NgfMBdh8wA/ACrwPzD6vzduAJnB1DLwDWn8o2\n5bCfq4HHct3WE+znJcB5wLYjlE+FZ3msPp7xz9HtRyVwnhvPB3ZP0f82J9LPKfFMDz9O9Zt71rpA\nSpkCMtYFI8laF0gpXwaKhBCVp7hdJ5uJ9POMR0r5HNB7lCpn/LOcQB+nBFLKNuma+0kph4CdOKvK\nRzIVnudE+jklOdXifiRbguOtM9mZaB9Wuf+8fUIIseD0NO20MhWe5USYUs9RCDEdWAqsP6xoSj3P\no/QTptgzhdNsP3CWsxGok1JGhBBvBx7CcdFUnFlMqecohMgDHgA+K6UczHV7ThXH6OeUeqYZTvWb\n+9liXXDMPkgpB6WUETf+OOARQpSeviaeFqbCszwqU+k5CiE8OIL3Gynlg+NUmRLP81j9nErPdCSn\nWtzPFuuCY/ZTCFHhbmqCEGIlzs++57S39NQyFZ7lUZkqz9Htw38BO6WUPzhCtTP+eU6kn1PlmR7O\nKR2WkafOumBSMcF+3gh8QghhAnHgZul+qj9TEEL8DmdmQakQohn4KuCBqfMsJ9DHM/45ulwE3AJs\nFUJsdvO+AtTB1HmeTKyfU+WZjkLZDygUCsUURK1QVSgUiimIEneFQqGYgihxVygUiimIEneFQqGY\ngihxVygUiimIEneFQqGYgihxVygUiinI/wco2IA08f31DwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1de3bc2d0b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAEICAYAAACktLTqAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nXaFQKBIQ5dwVCoUiAfl/9MpCbm2CnYMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1de3c06b588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "max_delays = [0.5, 1.0, 2.0]\n",
    "for max_delay in max_delays:\n",
    "    f1_scores = np.arange(0.0,1.0,0.01)\n",
    "    delays = np.arange(0.0,3.0,0.1)\n",
    "    X,Y = np.meshgrid(delays, f1_scores) # grid of point\n",
    "\n",
    "    Z = np.zeros((delays.shape[0], f1_scores.shape[0]))\n",
    "    for i, delay in enumerate(delays):\n",
    "        for j, f1_score in enumerate(f1_scores):\n",
    "            Z[i, j] = f1_lin_delay_score(f1_score=f1_score, delay_sec=delay, max_delay=max_delay, alpha=0.2)\n",
    "    Z = Z.transpose()\n",
    "\n",
    "    levels = np.arange(0, 1,0.05)\n",
    "    plt.figure()\n",
    "    CS = plt.contour(X, Y, Z, levels=levels)\n",
    "    plt.title(\"Max Delay \" + str(max_delay))\n",
    "    plt.clabel(CS, inline=1, fontsize=10)\n",
    "    plt.grid(True)\n",
    "    plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

